An index for flux vacua

We propose to use the winding number of the gradient of a scalar potential as a simple topological index that relates critical points in the interior of the scalar field space to the behavior of the potential at the (asymptotic) boundary of the field space. We demonstrate this technique for supersymmetric flux compactifications of M-theory on Calabi-Yau four-folds, and use the Fermat sextic as a simple, one-parameter example.

==> anc/frobenius_sextic.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    114032,       3091]
NotebookOptionsPosition[    103300,       2900]
NotebookOutlinePosition[    103730,       2917]
CellTagsIndexPosition[    103687,       2914]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Severin L\[UDoubleDot]st, 2025", "Text",
 CellChangeTimes->{{3.9418807729894037`*^9, 3.941880805916416*^9}, {
  3.968501316921484*^9, 
  3.968501316993148*^9}},ExpressionUUID->"87de93c4-81c7-47ed-b844-\
5b2924b7901a"],

Cell[CellGroupData[{

Cell["Intro", "Subsection",
 CellChangeTimes->{{3.94188229425595*^9, 
  3.941882295350704*^9}},ExpressionUUID->"d0f11b92-1a7c-4d6e-bde8-\
834b555f22c9"],

Cell[TextData[{
 "This notebook can be used to compute the Periods of the holomorphic \
(4,0)-form of the (mirror) Fermat-sextic as series expansions around the \
large-complex-structure (LCS) point, the conifold point, and the Fermat / \
Gepner point. It accompanies the paper https://arxiv.org/pdf/2405.04584.\n\n\
The family of Calabi-Yau four-folds (X) in questions as defined as the \
zero-sets of the sextic polynomial\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"\t", 
    SuperscriptBox[
     SubscriptBox["x", "1"], "6"]}], TraditionalForm]],ExpressionUUID->
  "699c4e26-6243-427f-9c21-92fb62219331"],
 " + ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["x", "2"], "6"], TraditionalForm]],ExpressionUUID->
  "a177dccf-ba68-466b-b2d9-a490fd716f3e"],
 " + ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["x", "3"], "6"], TraditionalForm]],ExpressionUUID->
  "589ba8b8-a1b2-481f-8c08-b61f932e973b"],
 "+ ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["x", "4"], "6"], TraditionalForm]],ExpressionUUID->
  "1cbbca86-611a-42b1-a0a5-f2302cd0a970"],
 "+ ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["x", "5"], "6"], TraditionalForm]],ExpressionUUID->
  "965fd653-ff4f-4726-9ed3-a470ad68c212"],
 "+ ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["x", "6"], "6"], TraditionalForm]],ExpressionUUID->
  "f2c314f6-fd78-4429-8f9a-4c96d0e12da2"],
 " - 6 \[Psi] ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "1"], TraditionalForm]],ExpressionUUID->
  "6deac5b4-e199-4e0f-9486-c39b342df9ac"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "2"], TraditionalForm]],ExpressionUUID->
  "ce9b9304-d605-4f18-a5eb-37755561218e"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "3"], TraditionalForm]],ExpressionUUID->
  "f7bb7157-d632-49c4-98d6-8e32b442577f"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "4"], TraditionalForm]],ExpressionUUID->
  "80b0cd70-0e25-4dc2-bddf-aefa87ded3d2"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "5"], TraditionalForm]],ExpressionUUID->
  "b5fd9007-2ad4-4d1e-8f92-d0476f94dc72"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "6"], TraditionalForm]],ExpressionUUID->
  "ffe18409-457b-4d0f-865b-e5b73277e776"],
 " = 0\n\nin complex projective ",
 Cell[BoxData[
  FormBox[
   RowBox[{"space", " ", 
    SuperscriptBox[
     TemplateBox[{},
      "Primes"], "6"]}], TraditionalForm]],ExpressionUUID->
  "204f87bc-6bac-46d7-93b9-5fca810402c7"],
 " and are parametrized by the complex structure parameter \[Psi] \[Element] ",
 Cell[BoxData[
  TemplateBox[{},
   "Complexes"]],ExpressionUUID->"5111a032-a7d6-4827-ad3b-c7d682579848"],
 ". The mirror family (Y) is obtained by modding out a ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox[
     TemplateBox[{},
      "Integers"], "6"], "4"], TraditionalForm]],ExpressionUUID->
  "734c8186-1b25-4103-8168-aec8d069a4e9"],
 " symmetry group via a standard construction.\n\nThis notebook allows to \
compute the period integrals \n\n\t",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalPi]", "I"], TraditionalForm]],ExpressionUUID->
  "9c55582b-402e-427f-9962-bcd0869579d9"],
 "(\[Psi]) = ",
 Cell[BoxData[
  SubscriptBox["\[Integral]", 
   SuperscriptBox["A", "I"]]],ExpressionUUID->
  "06ff968d-4898-446c-b1de-b6cdad89ec84"],
 "\[CapitalOmega](\[Psi])\n\nfor ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["A", 
    RowBox[{"I", " "}]], TraditionalForm]],ExpressionUUID->
  "327d4fa0-5ec9-4b16-b362-f3b2b7daf518"],
 "(I = 1, ..., 5) a basis of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["H", "prim"], "4"], TraditionalForm]],ExpressionUUID->
  "b0b8f1fd-32af-414f-a33d-70d326381c1d"],
 "(Y, ",
 Cell[BoxData[
  TemplateBox[{},
   "Integers"]],ExpressionUUID->"77970b34-1707-4b1e-a496-7e1f81e0c6ff"],
 ") and \[CapitalOmega] \[Element] ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["H", 
    RowBox[{"4", ",", "0"}]], TraditionalForm]],ExpressionUUID->
  "2f510005-b33d-4b6d-85a2-9fcfb83ddbe8"],
 "(Y) the holomorphic four-form."
}], "Text",
 CellChangeTimes->{{3.941879071462255*^9, 3.941879206433486*^9}, {
  3.9418795274002733`*^9, 3.941879544396741*^9}, {3.941879578415512*^9, 
  3.9418795990522633`*^9}, {3.941879647525839*^9, 3.941879686993301*^9}, {
  3.941879770632164*^9, 3.941880233351469*^9}, {3.941880263419159*^9, 
  3.941880320627645*^9}, {3.941880366979974*^9, 3.9418806355494823`*^9}, {
  3.941880765102632*^9, 3.9418807713082867`*^9}, {3.968501666336989*^9, 
  3.968501666619544*^9}},ExpressionUUID->"25097bbe-4435-470e-b4cb-\
b343c5920e16"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The Picard-Fuchs Equation", "Subsection",
 CellChangeTimes->{{3.941191678554839*^9, 
  3.941191684054558*^9}},ExpressionUUID->"019b5080-47c4-4ac0-810b-\
198dbf8142f0"],

Cell[TextData[{
 "The periods ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalPi]", "I"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f601beb4-e12b-4758-9965-a8c1feb304b1"],
 "(\[Psi]) are obtained as solutions of a Picard-Fuchs equation after a \
change of coordinates x = (-6 ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"\[Psi]", ")"}], 
    RowBox[{"-", "6"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d2830cb8-f234-48c8-9630-18132a046ca2"],
 ".\n\nThe Picard-Fuchs equation for the sextic:"
}], "Text",
 CellChangeTimes->{{3.941191709761874*^9, 3.941191749129655*^9}, {
  3.941880650697177*^9, 
  3.941880747699664*^9}},ExpressionUUID->"1ce4fb5b-48e6-4c57-98bd-\
b480d675f67d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"convertToODE", "[", 
   RowBox[{"pf_", ",", " ", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "coeffs", "}"}], ",", " ", 
    RowBox[{
     RowBox[{"coeffs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"pf", ",", " ", "\[Theta]"}], "]"}]}], ";", " ", 
     RowBox[{"coeffs", ".", 
      RowBox[{"NestList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"#", ",", "x"}], "]"}], "x"}], "&"}], ",", " ", 
        RowBox[{"f", "[", "x", "]"}], ",", " ", 
        RowBox[{
         RowBox[{"Length", "@", "coeffs"}], "-", "1"}]}], "]"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.894615704858527*^9, 3.894615706711092*^9}, {
  3.894615745272771*^9, 3.894615836995693*^9}, {3.894615896545658*^9, 
  3.894615896956717*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"d607c471-cf4b-49a6-b501-a11f614ff9ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pf", "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"convertToODE", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Theta]", "^", "3"}], "-", 
      RowBox[{"4", " ", "x", " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"4", "\[Theta]"}], "+", "n"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "3"}], "}"}]}], "]"}]}]}], ",", " ", "f"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.894615813568986*^9, 3.894615818980781*^9}, {
   3.894615939868434*^9, 3.894615960881084*^9}, {3.894617873359137*^9, 
   3.894617874662948*^9}, {3.894617931551766*^9, 3.89461795539511*^9}, {
   3.89462562877853*^9, 3.8946256348833222`*^9}, {3.894627128291507*^9, 
   3.894627129051209*^9}, {3.8946271788244557`*^9, 3.8946271794572563`*^9}, {
   3.894627404663002*^9, 3.894627405491973*^9}, {3.89505227816636*^9, 
   3.895052289700347*^9}, 3.895117503665284*^9, 3.895117609086314*^9, 
   3.9411067362767363`*^9, {3.959656026768297*^9, 3.959656038864004*^9}},
 CellLabel->
  "In[397]:=",ExpressionUUID->"00ecb497-c257-4b6c-88dc-6a7b001354f0"],

Cell[BoxData[
 RowBox[{"x", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "24"}], " ", 
     RowBox[{"f", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"816", " ", "x"}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"1152", " ", "x"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"256", " ", "x"}]}], ")"}], " ", "x", " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.894615819297462*^9, 3.8946158388475018`*^9}, 
   3.894615898747895*^9, {3.8946159581046667`*^9, 3.8946159613267927`*^9}, 
   3.894617875259688*^9, 3.894617987757861*^9, {3.894625635558622*^9, 
   3.894625644615652*^9}, 3.894627129916167*^9, 3.894627179746721*^9, 
   3.894627405924197*^9, 3.894629149685265*^9, 3.895048653751004*^9, 
   3.895051418667242*^9, 3.895052290338641*^9, 3.895114419402544*^9, 
   3.895727512424656*^9, 3.896173922548075*^9, 3.896342689581121*^9, 
   3.89649659036786*^9, 3.909565517211596*^9, 3.910427272966159*^9, {
   3.941106733256752*^9, 3.941106736834968*^9}, 3.941107339014127*^9, 
   3.941192749641754*^9, 3.941258887872076*^9, 3.941533575945344*^9, 
   3.941881227516735*^9, 3.941887888535714*^9, 3.942838450267432*^9, 
   3.942839555671172*^9, 3.959656039345804*^9},
 CellLabel->
  "Out[397]=",ExpressionUUID->"6a8bf09a-9f50-4e64-9ecd-38220adc6753"]
}, Open  ]],

Cell["\<\
This differential equation is solved in terms of Hypergeometric and MeijerG \
functions:\
\>", "Text",
 CellChangeTimes->{{3.941191698713491*^9, 3.941191706120072*^9}, {
  3.941879731236495*^9, 
  3.941879758269197*^9}},ExpressionUUID->"de3e85cd-46a9-49a4-aad8-\
5426f0d87d30"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pfsol", " ", "=", " ", 
  RowBox[{"First", "@", 
   RowBox[{"DSolve", "[", 
    RowBox[{
     RowBox[{"0", "==", "pf"}], ",", " ", "f", ",", "x"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.910427476631871*^9, 3.910427478597715*^9}},
 CellLabel->
  "In[398]:=",ExpressionUUID->"ade733ad-5de2-42d2-ab80-7b6ff658fde3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"f", "\[Rule]", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", "x", "}"}], ",", 
     RowBox[{
      RowBox[{
       TemplateBox[{"1"},
        "C"], " ", 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "4"], ",", 
           FractionBox["1", "2"], ",", 
           FractionBox["3", "4"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"256", " ", "x"}]}], "]"}]}], "+", 
      RowBox[{
       TemplateBox[{"2"},
        "C"], " ", 
       RowBox[{"MeijerG", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "4"], ",", 
             FractionBox["1", "2"], ",", 
             FractionBox["3", "4"]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", "0", "}"}]}], "}"}], ",", 
         RowBox[{"256", " ", "x"}]}], "]"}]}], "+", 
      RowBox[{
       TemplateBox[{"3"},
        "C"], " ", 
       RowBox[{"MeijerG", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "4"], ",", 
             FractionBox["1", "2"], ",", 
             FractionBox["3", "4"]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"-", "256"}], " ", "x"}]}], "]"}]}]}]}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.910427479314666*^9, 3.941107341040942*^9, 
  3.941192749787732*^9, 3.941258888012165*^9, 3.94153357614548*^9, 
  3.941881227720202*^9, 3.94188788869685*^9, 3.942838450416048*^9, 
  3.942839555791278*^9, 3.959656041343725*^9},
 CellLabel->
  "Out[398]=",ExpressionUUID->"08d19379-3568-4b50-93cb-daecba8f7fed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C", "/@", "3"}]], "Input",
 CellChangeTimes->{{3.9596562305487003`*^9, 
  3.959656234319398*^9}},ExpressionUUID->"901c5407-dfdc-4509-a32b-\
e9671a66abab"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{{3.959656228317535*^9, 3.959656231536573*^9}},
 CellLabel->
  "Out[422]=",ExpressionUUID->"75c8904c-611b-42b7-901b-ccddd0134ea0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "x", "]"}], "/.", "pfsol"}], ",", 
       RowBox[{"Array", "[", 
        RowBox[{"C", ",", "3"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ">", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.959656056064968*^9, 3.959656126044446*^9}, {
  3.959656167226288*^9, 3.959656274756181*^9}},
 CellLabel->
  "In[425]:=",ExpressionUUID->"5207b7c9-53ef-47df-9c06-763c273b68d9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{"1", "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], "1"],
      SeriesData[$CellContext`x, 0, {}, 0, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`x, 0, {1}, 0, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SqrtBox["2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"Log", "[", "x", "]"}]}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], "1"],
      SeriesData[$CellContext`x, 0, {}, 0, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`x, 
     0, {-2^Rational[1, 2] Pi^Rational[3, 2] Log[$CellContext`x]}, 0, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Pi]", 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"Log", "[", "x", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"Log", "[", "x", "]"}], "2"]}], ")"}]}], 
      SqrtBox["2"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], "1"],
      SeriesData[$CellContext`x, 0, {}, 0, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`x, 0, {
     2^Rational[-1, 2] 
      Pi^Rational[3, 2] (2 Pi^2 + Complex[0, 2] Pi Log[$CellContext`x] + 
       Log[$CellContext`x]^2)}, 0, 1, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.959656059276063*^9, 3.959656126694399*^9}, {
   3.9596561859336863`*^9, 3.959656241508152*^9}, 3.959656276575162*^9},
 CellLabel->
  "Out[425]=",ExpressionUUID->"bd7e455c-5473-405e-a833-aebb6208f859"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "x", "]"}], "/.", "pfsol"}], ",", 
       RowBox[{"Array", "[", 
        RowBox[{"C", ",", "3"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ">", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.959656292584646*^9, 
  3.959656293652807*^9}},ExpressionUUID->"206e8257-78ea-4967-958b-\
e465e11124d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Solution of the Picard-Fuchs equation using the Frobenius method\
\>", "Subsection",
 CellChangeTimes->{{3.941191758192493*^9, 
  3.941191787289625*^9}},ExpressionUUID->"07a76493-f983-4ac6-b380-\
20391182cad9"],

Cell[TextData[{
 "The Picard-Fuchs (PF) equation can be solved by first finding suitable \
series expansions around the three singular points\n\t- \[Psi] = \[Infinity] \
or x = 0 (the large complex structure / LCS point),\n\t- ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Psi]", "6"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ec4c086c-0cfb-4a24-9b13-f2095bdd10ec"],
 " = 1 or x = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["6", 
    RowBox[{"-", "6"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "350a3242-e0f7-4e46-851a-ee36b5bc8ab7"],
 " (the conifold point),\n\t- \[Psi] = 0 or x = \[Infinity]  (the Gepner or \
Landau Ginzburg point),\nand then fixing the coefficients by inserting the \
series ansatz into the PF equation and solving it order by order."
}], "Text",
 CellChangeTimes->{{3.941880868805704*^9, 3.941880894302309*^9}, {
  3.941880925650399*^9, 
  3.941881139329775*^9}},ExpressionUUID->"e00cd618-92a0-4ebd-9584-\
5d731f76d690"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "order", " ", "up", " ", "to", " ", "which", " ", "series", 
    " ", "coefficients", " ", "are", " ", "computed"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ord", "=", "300"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.941192772900694*^9, 3.94119277381271*^9}, 
   3.941194094771147*^9, 3.941194878396234*^9, {3.941195025809946*^9, 
   3.941195026691051*^9}, 3.941195170647032*^9, {3.941195210594759*^9, 
   3.9411952390180492`*^9}, {3.941195436508479*^9, 3.941195436529739*^9}, {
   3.941195651827218*^9, 3.9411956522685328`*^9}, {3.9411956990461884`*^9, 
   3.9411956992568827`*^9}, {3.941195773148378*^9, 3.941195773566243*^9}, {
   3.941195957006268*^9, 3.941195981475616*^9}, {3.941196018165101*^9, 
   3.9411960182705708`*^9}, {3.941880824752268*^9, 3.9418808582070913`*^9}, {
   3.94283845447578*^9, 3.942838455212084*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"6f61f1b2-c0cb-4fad-8dd3-50e72fc9142e"],

Cell[CellGroupData[{

Cell["Around the LCS point", "Subsubsection",
 CellChangeTimes->{{3.941191796425737*^9, 
  3.941191800818829*^9}},ExpressionUUID->"ee79bf03-bf95-4b1b-ae66-\
0668127d640c"],

Cell[TextData[{
 "We begin with the series expansion around the LCS point at ",
 StyleBox["x=0", "Input"],
 ". In order to obtain five linearly independent solutions we have to expand \
both in powers of ",
 StyleBox["x", "Input"],
 " as well as powers of ",
 StyleBox["Log[x]", "Input"],
 " up to order ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    SuperscriptBox[
     RowBox[{"Log", "[", "x", "]"}], "4"], "Input"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9c5a488e-faa8-4e6b-8d3b-c0440cccfea8"],
 "."
}], "Text",
 CellChangeTimes->{{3.941888462016885*^9, 3.941888463537458*^9}, {
  3.941888505133031*^9, 3.941888620912177*^9}, {3.941888752942668*^9, 
  3.941888762300426*^9}},ExpressionUUID->"9937d22b-a9e7-44ee-8860-\
e1b0a77f870d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Define", " ", "the", " ", "series", " ", "ansatz", " ", "around", " ", 
     "the", " ", "LCS", " ", "point", " ", "at", " ", "x"}], " ", "=", " ", 
    "0"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ordLCS", " ", "=", " ", "ord"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fLCS", "[", "x_", "]"}], ":=", 
    RowBox[{"Evaluate", "@", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"n", ",", "m"}], "]"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "x", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "Pi", " ", "I"}], ")"}]}], ")"}], "^", "m"}], " ", 
        RowBox[{"x", "^", "n"}]}], " ", ",", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", " ", "0", ",", " ", "ordLCS"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"AbsoluteTiming", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"coeffs", " ", "=", " ", 
      RowBox[{"Drop", "[", 
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{"pf", "/.", 
           RowBox[{"f", "->", "fLCS"}]}], ",", "x"}], "]"}], ",", " ", 
        RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"coeffs", " ", "=", 
      RowBox[{"Rest", "@", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"coeffs", "/.", 
          RowBox[{
           RowBox[{"Log", "[", "x", "]"}], "->", "lx"}]}], ",", "lx"}], 
        "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"lastvars", " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"0", ",", "#"}], "]"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", "4"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"seriessolLCS", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"sol", "=", 
           RowBox[{"First", "@", 
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{"0", "==", "#"}], ",", " ", 
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"Variables", "[", "#", "]"}], ",", " ", "lastvars"}], 
               "]"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"seriessolLCS", "=", " ", 
           RowBox[{"Join", "[", 
            RowBox[{"seriessolLCS", ",", 
             RowBox[{"Simplify", "[", 
              RowBox[{"sol", "/.", "seriessolLCS"}], "]"}]}], "]"}]}], ";", 
          RowBox[{"lastvars", " ", "=", "  ", 
           RowBox[{"Variables", "[", "#", "]"}]}]}], ")"}], "&"}], ",", " ", 
       "coeffs"}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Clear", "[", 
      RowBox[{"coeffs", ",", " ", "sol", ",", " ", "lastvars"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Length", "[", "seriessolLCS", "]"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9411834252066708`*^9, 3.941183466112187*^9}, {
  3.9411835118379507`*^9, 3.9411835181928*^9}, {3.941183628136343*^9, 
  3.941183638195056*^9}, {3.9411836841830378`*^9, 3.941183719320504*^9}, {
  3.941183873235252*^9, 3.9411838773683558`*^9}, {3.941191827606853*^9, 
  3.9411918673675613`*^9}, {3.941191975402948*^9, 3.9411919755824547`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"8ebe4a9b-e7b6-4bb2-a91d-33a4d6a5b633"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14.38303`", ",", "1500"}], "}"}]], "Output",
 CellChangeTimes->{{3.941183504996993*^9, 3.941183543815269*^9}, 
   3.941183594306876*^9, {3.941183632711481*^9, 3.9411836405333557`*^9}, {
   3.941183698200078*^9, 3.9411837412412567`*^9}, 3.9411838833466463`*^9, 
   3.9411856014004087`*^9, {3.9411927592258472`*^9, 3.941192782089157*^9}, 
   3.941194097813936*^9, 3.9411948848198853`*^9, 3.941195034985436*^9, 
   3.941195173295001*^9, {3.941195213438568*^9, 3.94119524151364*^9}, 
   3.941195439015935*^9, 3.9411956553393097`*^9, 3.9411957025095797`*^9, 
   3.941195778249339*^9, {3.941195960375523*^9, 3.941195984148159*^9}, 
   3.941196022285708*^9, 3.9415348697135983`*^9, {3.941881209203836*^9, 
   3.9418812334187737`*^9}, 3.941887891994384*^9, 3.942838479053087*^9, 
   3.942838728724113*^9, 3.9428395764949217`*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"0cecd6f1-9deb-4c77-ad97-2f52295bdb9e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Around the conifold point", "Subsubsection",
 CellChangeTimes->{{3.941191915825439*^9, 
  3.9411919234152803`*^9}},ExpressionUUID->"f6c8dc2c-3399-4481-99cc-\
6c2509981bed"],

Cell[TextData[{
 "Next comes the expansion around the conifold point at ",
 StyleBox["x=xs=", "Input"],
 StyleBox[Cell[BoxData[
  FormBox[
   SuperscriptBox["6", 
    RowBox[{"-", "6"}]], TraditionalForm]], "Input",
  FormatType->TraditionalForm,ExpressionUUID->
  "6d76ca93-57d5-44ac-b2f8-703e6b65c2c1"], "Input"],
 ". Here, we have to expand in powers of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", "-", "xs"}], ")"}], 
    RowBox[{"1", "/", "2"}]], TraditionalForm]], "Input",
  FormatType->TraditionalForm,ExpressionUUID->
  "3a23026c-91ab-4e99-80c1-fc77263349c3"],
 "."
}], "Text",
 CellChangeTimes->{{3.941888664731982*^9, 
  3.941888749452323*^9}},ExpressionUUID->"66685b5c-b6c2-4b98-b564-\
38a2f942f832"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xs", "=", 
   RowBox[{"1", "/", 
    RowBox[{"6", "^", "6"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"pf", "/.", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"x", "-", "xs"}], "]"}]}], "]"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{"x", "+", "xs"}]}], "}"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pfC", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x", "^", 
        RowBox[{"(", 
         RowBox[{"7", "/", "2"}], ")"}]}], "%"}], " ", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "->", 
         RowBox[{"x", "^", "2"}]}], ",", 
        RowBox[{"f", "->", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"#", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}], "]"}], "&"}], ")"}]}]}], 
       "}"}]}], ",", 
     RowBox[{"x", ">", "0"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.895115328297416*^9, 3.8951153353813767`*^9}, {
  3.895117014549636*^9, 3.895117023675371*^9}, {3.89511710942326*^9, 
  3.895117109924142*^9}, {3.89511735477057*^9, 3.895117370673418*^9}, {
  3.941109257713059*^9, 3.941109257930854*^9}, {3.9411850858488493`*^9, 
  3.9411851780907393`*^9}, {3.9411919372129602`*^9, 3.941191940821539*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"6b4dae41-2788-4710-9da3-ba554bf86e19"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ordC", " ", "=", 
   RowBox[{"2", " ", 
    RowBox[{"Round", "[", 
     RowBox[{"5", 
      RowBox[{"ord", "/", "2"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fC", "[", "x_", "]"}], ":=", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"b", "[", "n", "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", "^", "3"}], "x"}], ")"}], "^", 
        RowBox[{"(", "n", ")"}]}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", " ", "0", ",", " ", "ordC"}], "}"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"AbsoluteTiming", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"coeffs", "=", 
    RowBox[{"Drop", "[", 
     RowBox[{
      RowBox[{"Simplify", "@", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"pfC", "/.", 
          RowBox[{"f", "->", "fC"}]}], ",", "x"}], "]"}]}], ",", " ", 
      RowBox[{"-", "10"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"lastvars", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b", "[", "0", "]"}], ",", 
      RowBox[{"b", "[", "2", "]"}], ",", 
      RowBox[{"b", "[", "3", "]"}], ",", 
      RowBox[{"b", "[", "4", "]"}], ",", " ", 
      RowBox[{"b", "[", "6", "]"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
   RowBox[{"seriessolC", "=", 
    RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", " ", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"sol", "=", 
         RowBox[{"Quiet", "@", 
          RowBox[{"First", "@", 
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"0", "==", "#"}], ",", " ", 
             RowBox[{"Complement", "[", 
              RowBox[{
               RowBox[{"Variables", "[", "#", "]"}], ",", " ", "lastvars"}], 
              "]"}]}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"seriessolC", "=", " ", 
         RowBox[{"Join", "[", 
          RowBox[{"seriessolC", ",", 
           RowBox[{"Simplify", "[", 
            RowBox[{"sol", "/.", "seriessolC"}], "]"}]}], "]"}]}], ";", 
        RowBox[{"lastvars", " ", "=", "  ", 
         RowBox[{"Variables", "[", "#", "]"}]}]}], ")"}], "&"}], ",", " ", 
     RowBox[{"Rest", "@", 
      RowBox[{"Partition", "[", 
       RowBox[{"coeffs", ",", "2"}], "]"}]}]}], "]"}], ";", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"seriessolC", "=", 
      RowBox[{"First", "@", 
       RowBox[{"Simplify", "@", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"0", "==", "coeffs"}], ",", " ", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"b", "/@", 
             RowBox[{"Range", "[", "ordC", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"b", "[", "0", "]"}], ",", 
              RowBox[{"b", "[", "2", "]"}], ",", 
              RowBox[{"b", "[", "3", "]"}], ",", 
              RowBox[{"b", "[", "4", "]"}], ",", " ", 
              RowBox[{"b", "[", "6", "]"}]}], "}"}]}], "]"}]}], "]"}]}]}]}], 
     ";"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", 
    RowBox[{"sol", ",", " ", "lastvars"}], "]"}], ";", "\[IndentingNewLine]", 
   
   RowBox[{"Length", "[", "seriessolC", "]"}]}], "\[IndentingNewLine]", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.89511535940273*^9, 3.8951154327137537`*^9}, {
   3.895116607614459*^9, 3.8951166370956383`*^9}, {3.895116693741006*^9, 
   3.895116704992687*^9}, {3.895116746439446*^9, 3.895116875975133*^9}, {
   3.89511693394765*^9, 3.895116934354793*^9}, {3.8951169753928337`*^9, 
   3.895116978831636*^9}, {3.895117074240507*^9, 3.8951170747045107`*^9}, {
   3.8951171510284348`*^9, 3.895117155499402*^9}, {3.895117202998588*^9, 
   3.8951172201266747`*^9}, {3.895117258504553*^9, 3.895117258936915*^9}, {
   3.8951173809093733`*^9, 3.8951173861676283`*^9}, {3.8951176429754133`*^9, 
   3.895117671760867*^9}, {3.895118171750078*^9, 3.895118236394247*^9}, {
   3.895118325518909*^9, 3.895118367864257*^9}, {3.8951184068371143`*^9, 
   3.8951184091909733`*^9}, {3.895118439197163*^9, 3.8951184967719812`*^9}, {
   3.895118958775609*^9, 3.895118994361252*^9}, {3.895119190914289*^9, 
   3.895119204315083*^9}, {3.895119328314637*^9, 3.89511932846446*^9}, {
   3.895119376007736*^9, 3.895119378819829*^9}, {3.895125904924883*^9, 
   3.8951259770263367`*^9}, {3.895126134292102*^9, 3.895126138788966*^9}, {
   3.8951261867781878`*^9, 3.895126201757469*^9}, {3.8951262500882673`*^9, 
   3.895126335896432*^9}, {3.895126374476791*^9, 3.8951263750408583`*^9}, {
   3.895126413035242*^9, 3.895126459811069*^9}, {3.895128860660264*^9, 
   3.895128879590454*^9}, {3.895129406455924*^9, 3.895129420527461*^9}, {
   3.9097339449716787`*^9, 3.909733946963509*^9}, {3.941109297561101*^9, 
   3.941109322197776*^9}, {3.941109395796818*^9, 3.9411094375275373`*^9}, {
   3.941114334786313*^9, 3.941114337134305*^9}, {3.9411145077051497`*^9, 
   3.94111451186697*^9}, {3.941183807702456*^9, 3.9411838222736197`*^9}, {
   3.9411838636124372`*^9, 3.941183917095278*^9}, {3.9411842043274612`*^9, 
   3.941184222173829*^9}, {3.9411843827411547`*^9, 3.941184419267717*^9}, {
   3.941184637883623*^9, 3.941184673851048*^9}, {3.9411847338770943`*^9, 
   3.941184734430564*^9}, {3.9411847888262377`*^9, 3.941184870393588*^9}, {
   3.941185140071137*^9, 3.9411851419760017`*^9}, {3.9411851858630323`*^9, 
   3.941185199211074*^9}, {3.941185231451985*^9, 3.941185408389598*^9}, 
   3.941185561884109*^9, 3.94119200294449*^9, {3.941195401182969*^9, 
   3.941195405428295*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"6ceaa6fe-7a81-4c59-a788-12c0d48e2c60"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.038402`", ",", "1496"}], "}"}]], "Output",
 CellChangeTimes->{{3.895126202438658*^9, 3.895126323794768*^9}, {
   3.895126413554478*^9, 3.895126460238481*^9}, {3.895128871022295*^9, 
   3.895128880028512*^9}, 3.8951289253274517`*^9, 3.895129239709674*^9, 
   3.895129420976076*^9, 3.89513138401825*^9, 3.895131481502986*^9, 
   3.895131717081376*^9, 3.8951326508208303`*^9, 3.895727639227976*^9, 
   3.895727926422175*^9, 3.8957280595551863`*^9, 3.895729174344628*^9, 
   3.895738450914638*^9, 3.8957398017862997`*^9, 3.895743748353213*^9, 
   3.8961747141730843`*^9, 3.896439380212013*^9, 3.8964966160963507`*^9, 
   3.90957531308031*^9, 3.909733980529677*^9, 3.909740444045216*^9, 
   3.941109325712105*^9, 3.9411093650478163`*^9, {3.9411094435319757`*^9, 
   3.941109448356619*^9}, 3.941110856841526*^9, 3.9411137950576763`*^9, 
   3.941113874688705*^9, 3.941114342540856*^9, {3.941114494606121*^9, 
   3.9411145149678097`*^9}, 3.941181136924891*^9, 3.941183833345907*^9, 
   3.9411839085653057`*^9, {3.941184202079659*^9, 3.941184237976563*^9}, 
   3.9411846854162188`*^9, 3.941184748240202*^9, 3.9411848012927437`*^9, {
   3.941184851606811*^9, 3.941184880449779*^9}, {3.9411851960193043`*^9, 
   3.941185210920376*^9}, {3.941185246833297*^9, 3.9411852975033712`*^9}, {
   3.941185334756075*^9, 3.9411853660750504`*^9}, 3.941185412080081*^9, 
   3.941185611139965*^9, {3.94119276225075*^9, 3.941192785798894*^9}, 
   3.941194099107561*^9, 3.941194889746903*^9, 3.9411950421382723`*^9, 
   3.941195173733672*^9, {3.941195214741192*^9, 3.941195241824957*^9}, 
   3.9411954065173817`*^9, 3.941195439436864*^9, 3.941195656047422*^9, 
   3.94119570381356*^9, 3.941195781364625*^9, {3.941195960926119*^9, 
   3.941195984854291*^9}, 3.9411960235983543`*^9, 3.94153487161458*^9, {
   3.9418812092534246`*^9, 3.941881235252132*^9}, 3.9418878937452097`*^9, 
   3.942838496828703*^9, 3.942838738447442*^9, 3.942839588567868*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"62e198e7-98d9-4255-b169-ae6bc3a2f1e6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Around the Landau-Ginzburg point", "Subsubsection",
 CellChangeTimes->{{3.941192007118103*^9, 
  3.941192012618353*^9}},ExpressionUUID->"94086baa-58e7-467d-ac28-\
00631e35ffce"],

Cell[TextData[{
 "Finally, we expand around the Gepner or Landau-Ginzburg point at x=\
\[Infinity]. Here, we have to expand in powers of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], 
    RowBox[{"1", "/", "6"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0b0571a4-8e4f-4fa1-9fd5-9dd819378ec6"],
 "."
}], "Text",
 CellChangeTimes->{{3.941888789331758*^9, 3.941888815248994*^9}, {
  3.941888869454865*^9, 
  3.941888925583459*^9}},ExpressionUUID->"66547af5-12bc-4d85-ac6b-\
a017c8a39714"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"pf", " ", "/.", 
     RowBox[{"f", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", "/", "#"}], "]"}], "&"}], ")"}]}]}], "/.", 
    RowBox[{"x", "->", 
     RowBox[{"1", "/", "x"}]}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pfLG", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", "%"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "->", 
         RowBox[{"x", "^", "6"}]}], ",", 
        RowBox[{"f", "->", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"#", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "6"}], ")"}]}], "]"}], "&"}], ")"}]}]}], 
       "}"}]}], ",", 
     RowBox[{"x", ">", "0"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8953840924507513`*^9, 3.895384125340164*^9}, {
   3.909630708989076*^9, 3.909630709195641*^9}, {3.9411112840710907`*^9, 
   3.9411112849509697`*^9}, {3.941111317504092*^9, 3.941111318599886*^9}, {
   3.941112115198044*^9, 3.941112115334785*^9}, {3.941186990976808*^9, 
   3.941187012171666*^9}, 3.941192082045597*^9},
 CellLabel->
  "In[118]:=",ExpressionUUID->"aee184c5-9821-41e4-8588-697099a9fc18"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ordLG", "=", 
   RowBox[{"5", "ord"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fLG", "[", "x_", "]"}], ":=", " ", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"c", "[", "n", "]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "6"}], "x"}], ")"}], "^", "n"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", " ", "0", ",", " ", "ordLG"}], "}"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"AbsoluteTiming", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"coeffs", "=", 
    RowBox[{"Drop", "[", 
     RowBox[{
      RowBox[{"Simplify", "@", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"pfLG", "/.", 
          RowBox[{"f", "->", "fLG"}]}], ",", "x"}], "]"}]}], ",", 
      RowBox[{"-", "6"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
   RowBox[{"seriessolLG", "=", 
    RowBox[{"First", "@", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"coeffs", "==", "0"}], ",", " ", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"c", "/@", 
          RowBox[{"Range", "[", 
           RowBox[{"0", ",", " ", "ordLG"}], "]"}]}], ",", 
         RowBox[{"c", "/@", 
          RowBox[{"Range", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}]}], "]"}]}], "]"}]}]}], ";", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "coeffs", "]"}], ";", "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "seriessolLG", "]"}]}], "\[IndentingNewLine]", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9411922173897343`*^9, 3.941192232488782*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"7b77d986-b32f-48c9-bb2f-644a137173de"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.098387`", ",", "1496"}], "}"}]], "Output",
 CellChangeTimes->{{3.941192229783485*^9, 3.941192233517724*^9}, {
   3.9411927627935963`*^9, 3.941192786837102*^9}, 3.94119409932216*^9, 
   3.9411948908094378`*^9, 3.9411950439134197`*^9, 3.941195173813198*^9, {
   3.941195214946084*^9, 3.941195241881877*^9}, 3.9411954395232477`*^9, 
   3.9411956561634808`*^9, 3.9411957040207043`*^9, 3.9411957819129553`*^9, {
   3.9411959610112257`*^9, 3.941195984973999*^9}, 3.941196023798175*^9, 
   3.9415348719502373`*^9, {3.941881209264574*^9, 3.9418812355841703`*^9}, 
   3.941887894023509*^9, 3.942838742563169*^9, 3.942839592751376*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"6df599d8-8313-4ab2-b5fe-23e384dae70c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integer Basis", "Subsection",
 CellChangeTimes->{{3.941192250014475*^9, 
  3.941192255239996*^9}},ExpressionUUID->"a9a9c23c-2392-470f-b603-\
ad8936e6c7ce"],

Cell[TextData[{
 "So far each series expansion contains five unfixed coefficients, \
corresponding to a choice of basis.\nWe fix this basis using mirror symmetry, \
and  by demanding the following form of the periods in the large complex \
structure limit \[Psi] \[Rule] \[Infinity], with t ",
 Cell[BoxData[
  FormBox[
   RowBox[{"=", " ", 
    FractionBox[
     RowBox[{"log", "(", "x", ")"}], 
     RowBox[{"2", " ", "\[Pi]", " ", "i"}]]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "993a47a3-1e30-4ec5-82ee-02e8dbfdf7a4"],
 ":"
}], "Text",
 CellChangeTimes->{{3.9418822053150587`*^9, 3.941882211255293*^9}, {
   3.941882251347097*^9, 3.941882270453175*^9}, {3.9418823187482653`*^9, 
   3.941882508088252*^9}, 
   3.941882578946224*^9},ExpressionUUID->"6968fa5a-cd39-410d-af8c-\
ddc5272ebe16"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lcsperiods", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "t", ",", 
     RowBox[{
      FractionBox["5", "8"], "+", 
      FractionBox["t", "2"], "-", 
      FractionBox[
       SuperscriptBox["t", "2"], "2"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["15", "8"]}], "-", 
      FractionBox[
       RowBox[{"3", " ", "t"}], "4"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["t", "2"]}], "2"], "-", 
      SuperscriptBox["t", "3"], "+", 
      FractionBox[
       RowBox[{"105", " ", "\[ImaginaryI]", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "3"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["75", "64"]}], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox["t", "2"]}], "8"], "+", 
      FractionBox[
       SuperscriptBox["t", "4"], "4"], "-", 
      FractionBox[
       RowBox[{"105", " ", "\[ImaginaryI]", " ", "t", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "3"]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.941192264506425*^9, 3.941192265689385*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"4dd2fb77-19af-4aa5-aeb0-a437f2317a67"],

Cell[CellGroupData[{

Cell["LCS", "Subsubsection",
 CellChangeTimes->{{3.941192276883359*^9, 
  3.94119227821672*^9}},ExpressionUUID->"da8a19bc-e4bd-4401-8352-\
7b200984a126"],

Cell[TextData[{
 "Matching the leading terms of the large complex structure solution ",
 StyleBox["seriessolLCS", "Input"],
 " with the mirror-symmetry periods ",
 StyleBox["lcsperiods ", "Input"],
 "determines",
 StyleBox[" ", "Input"],
 "the remaining coefficients ",
 StyleBox["{a[0,0], a[0,1], a[0, 2], a[0, 3], a[0, 4]}", "Input"],
 "."
}], "Text",
 CellChangeTimes->{{3.941887380867622*^9, 3.941887517789328*^9}, {
  3.941887907672843*^9, 
  3.941887908310871*^9}},ExpressionUUID->"ad78dbc5-af2f-4c7e-9d7e-\
b1328924c105"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lcsConstants", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"First", "@", 
      RowBox[{"Solve", "[", 
       RowBox[{"0", "==", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"fLCS", "[", "x", "]"}], "/.", "seriessolLCS"}], "/.", 
              
              RowBox[{
               RowBox[{"Log", "[", "x", "]"}], "->", 
               RowBox[{"2", "Pi", " ", "I", " ", "t"}]}]}], "/.", 
             RowBox[{"x", "->", "0"}]}], ")"}], "-", "#"}], ",", "t"}], 
         "]"}]}], "]"}]}], "&"}], "/@", "lcsperiods"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895051242376708*^9, 3.895051243066909*^9}, {
  3.895114452221759*^9, 3.8951144656857233`*^9}, {3.895114498958982*^9, 
  3.895114657905116*^9}, {3.8951147298775454`*^9, 3.895114844923428*^9}, {
  3.895114881660026*^9, 3.895114898641857*^9}, {3.895114976880946*^9, 
  3.895114989225164*^9}, {3.89512963877617*^9, 3.895129639014085*^9}, {
  3.8951312722871046`*^9, 3.895131273178801*^9}, {3.941192828061204*^9, 
  3.941192828563167*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"2d4ebce7-737f-4d3d-83a5-10df9b71d463"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Conifold", "Subsubsection",
 CellChangeTimes->{{3.941192311017796*^9, 
  3.941192312160266*^9}},ExpressionUUID->"045e3820-0925-4917-b25c-\
51f404973c6f"],

Cell[TextData[{
 "To determine the unfixed coefficients of the conifold expansion, we expand \
the solution at the LCS point and the solution at the conifold point around \
an arbitrary third point that lies within the radius of convergence of both \
series. Matching these expansions up to 4-th order gives enough conditions to \
solve for ",
 StyleBox["{b[0], b[2], b[3], b[4], b[6]}", "Input"],
 " in terms of ",
 StyleBox["{a[0,0], a[0,1], a[0, 2], a[0, 3], a[0, 4]}.\n", "Input"],
 "The accuracy of this procedure depends on the number of previously \
determined terms in the series around the LCS and conifold point (controlled \
by the variable ",
 StyleBox["ord", "Input"],
 ")."
}], "Text",
 CellChangeTimes->{{3.941887371369739*^9, 3.941887373288032*^9}, {
  3.941887526067955*^9, 3.941887718863121*^9}, {3.941887763845119*^9, 
  3.941887768202388*^9}, {3.941887802040956*^9, 3.941887842939039*^9}, {
  3.941887933545246*^9, 3.941888074970818*^9}, {3.941889218304775*^9, 
  3.941889230569313*^9}},ExpressionUUID->"fbebda51-e16e-4379-b238-\
2ef7d2486ee3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"seriesLCS", " ", "=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"fLCS", "[", "x", "]"}], "/.", "seriessolLCS"}], "/.", 
       RowBox[{"{", 
        RowBox[{"x", "->", 
         RowBox[{"x", "+", 
          RowBox[{"xs", "/", "2"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"coeffsLCS", "=", 
    RowBox[{"Simplify", "@", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"Normal", "@", "seriesLCS"}], ",", "x"}], "]"}], ",", 
       "200"}], "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   
   RowBox[{"seriesC", " ", "=", " ", 
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"x", ">", "0"}], ",", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"fC", "[", 
           RowBox[{"x", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "]"}], "/.", "seriessolC"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x", "->", 
           RowBox[{"x", "-", "xs", "+", 
            RowBox[{"xs", "/", "2"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"coeffsC", " ", "=", " ", 
    RowBox[{"Simplify", "@", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"Normal", "@", "seriesC"}], ",", "x"}], "]"}], ",", "200"}], 
      "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"conifoldsol", "=", 
    RowBox[{"Simplify", "@", 
     RowBox[{"First", "@", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"coeffsLCS", "==", "coeffsC"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"b", "[", "0", "]"}], ",", 
          RowBox[{"b", "[", "2", "]"}], ",", 
          RowBox[{"b", "[", "3", "]"}], ",", 
          RowBox[{"b", "[", "4", "]"}], ",", 
          RowBox[{"b", "[", "6", "]"}]}], "}"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.895129158495816*^9, 3.895129258448045*^9}, {
   3.895129303979862*^9, 3.895129378970245*^9}, {3.895129434419671*^9, 
   3.895129510083287*^9}, {3.895129550915256*^9, 3.89512960740977*^9}, {
   3.895131248743724*^9, 3.895131293875477*^9}, {3.8951314205797787`*^9, 
   3.895131459510484*^9}, {3.895131526173874*^9, 3.895131535060104*^9}, {
   3.895131585311974*^9, 3.8951315915833488`*^9}, {3.895740905419055*^9, 
   3.895740905854918*^9}, {3.941109527392552*^9, 3.941109529290324*^9}, {
   3.9411855800501623`*^9, 3.941185591546492*^9}, 3.9411856390516033`*^9, {
   3.941185682553829*^9, 3.94118571843541*^9}, {3.941185778183487*^9, 
   3.941185799983963*^9}, {3.941185889404982*^9, 3.9411859255714397`*^9}, {
   3.941186010635645*^9, 3.941186036925617*^9}, {3.9411861219779387`*^9, 
   3.941186128136961*^9}, {3.941186187580903*^9, 3.9411862651404*^9}, {
   3.941194056480463*^9, 3.94119408853541*^9}, {3.941194169581723*^9, 
   3.941194182280711*^9}, {3.941194249432287*^9, 3.9411942501362267`*^9}, {
   3.9411942896498137`*^9, 3.941194292016551*^9}, {3.941194352351143*^9, 
   3.941194386430352*^9}, {3.941194451356118*^9, 3.941194458455469*^9}, {
   3.941194489069345*^9, 3.941194544555912*^9}, {3.9411945778762293`*^9, 
   3.941194580899208*^9}, {3.941194614510028*^9, 3.941194641416353*^9}, {
   3.941194713002571*^9, 3.941194714776363*^9}, {3.941194750575946*^9, 
   3.941194759188088*^9}, {3.941194835827162*^9, 3.941194846936688*^9}, {
   3.9411955111308107`*^9, 3.941195557874358*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"065abab8-eab4-49d5-b1d9-72cea4c5a56f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"109.511946`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.9411855761563473`*^9, 3.9411855834927187`*^9}, {
   3.941185635642088*^9, 3.941185664357923*^9}, {3.941185710696393*^9, 
   3.9411857227756243`*^9}, 3.941185807195609*^9, {3.941185905388071*^9, 
   3.94118592886491*^9}, {3.94118603332168*^9, 3.941186039896866*^9}, {
   3.941186185181076*^9, 3.941186255928515*^9}, 3.941186351518113*^9, 
   3.94119301522826*^9, 3.94119411003909*^9, 3.941194185409927*^9, 
   3.941194226625504*^9, 3.941194299041986*^9, {3.941194361418936*^9, 
   3.941194386867303*^9}, {3.941194464308547*^9, 3.94119451166416*^9}, {
   3.9411945658532677`*^9, 3.941194581338739*^9}, {3.941194611938005*^9, 
   3.9411946739305267`*^9}, 3.941194720367618*^9, 3.941194797305945*^9, 
   3.94119486435106*^9, 3.9411949241023703`*^9, 3.941195098134264*^9, 
   3.9411951795976458`*^9, 3.941195222874748*^9, 3.9411952652026787`*^9, 
   3.9411952979251842`*^9, 3.941195468477272*^9, {3.9411955159574337`*^9, 
   3.9411955621492863`*^9}, 3.941195669611636*^9, 3.941195709666985*^9, 
   3.94119579655014*^9, {3.941195967242105*^9, 3.9411959908359632`*^9}, 
   3.941196029604644*^9, 3.941887858765251*^9, 3.941887907559664*^9, 
   3.942838945855053*^9, 3.942839704599485*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"27c7c031-4a92-43f1-9f37-ef81b6e6b4be"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["LG", "Subsubsection",
 CellChangeTimes->{{3.941192364542313*^9, 
  3.941192364700428*^9}},ExpressionUUID->"a350a254-7df7-4ac3-9730-\
063013b5e6c3"],

Cell["\<\
To determine the unfixed coefficients of the conifold expansion, we repeat \
the same procedure as above by matching the solutions around the conifold \
point and the Landau-Ginzburg point at a third point within their respective \
radius of convergence.\
\>", "Text",
 CellChangeTimes->{{3.941888199119231*^9, 
  3.941888310271406*^9}},ExpressionUUID->"1285d702-692b-4b0a-b267-\
12e5df503b21"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"seriesLG", "=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"fLG", "[", 
         RowBox[{"1", "/", 
          RowBox[{"x", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "6"}], ")"}]}]}], "]"}], "/.", "seriessolLG"}], 
       "/.", 
       RowBox[{"{", 
        RowBox[{"x", "->", 
         RowBox[{"x", "+", 
          RowBox[{
           RowBox[{"3", "/", "2"}], "xs"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"coeffsLG", "=", 
    RowBox[{"Simplify", "@", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"Normal", "@", "seriesLG"}], ",", "x"}], "]"}], ",", "200"}],
       "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"seriesC", "=", 
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"x", ">", "0"}], ",", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"fC", "[", 
           RowBox[{"x", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "]"}], "/.", "seriessolC"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x", "->", 
           RowBox[{"x", "-", "xs", "+", 
            RowBox[{
             RowBox[{"3", "/", "2"}], "xs"}]}]}], " ", "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"coeffsC", " ", "=", " ", 
    RowBox[{"Simplify", "@", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"Normal", "@", "seriesC"}], ",", "x"}], "]"}], ",", "200"}], 
      "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"LGsol", "=", 
    RowBox[{"Simplify", "@", 
     RowBox[{"First", "@", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"coeffsC", "==", "coeffsLG"}], ",", " ", 
        RowBox[{"c", "/@", 
         RowBox[{"Range", "[", "5", "]"}]}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.895129158495816*^9, 3.895129258448045*^9}, {
   3.895129303979862*^9, 3.895129378970245*^9}, {3.895129434419671*^9, 
   3.8951295100832872`*^9}, {3.895129550915256*^9, 3.89512960740977*^9}, {
   3.895131248743724*^9, 3.895131293875477*^9}, {3.8951314205797787`*^9, 
   3.8951314595104837`*^9}, {3.895131526173874*^9, 3.895131535060104*^9}, {
   3.895131585311974*^9, 3.8951315915833483`*^9}, {3.895739665161132*^9, 
   3.8957397591209087`*^9}, {3.895739808764003*^9, 3.895739809625705*^9}, {
   3.8957399481882467`*^9, 3.895739955093998*^9}, {3.895740121878007*^9, 
   3.895740157841529*^9}, {3.895740828122098*^9, 3.895740829896027*^9}, {
   3.895741433081134*^9, 3.895741434890993*^9}, {3.909634040218075*^9, 
   3.909634061980836*^9}, {3.909634094754526*^9, 3.909634113555119*^9}, {
   3.909634156230454*^9, 3.909634218097623*^9}, {3.909634603100877*^9, 
   3.909634604810277*^9}, {3.909634642815495*^9, 3.909634647152896*^9}, {
   3.90963469130648*^9, 3.9096347962153273`*^9}, {3.909634868655877*^9, 
   3.9096348931015253`*^9}, {3.94111240650533*^9, 3.941112413571487*^9}, {
   3.941112713524231*^9, 3.941112749412932*^9}, {3.9411140291199293`*^9, 
   3.94111403124858*^9}, {3.9411140634842577`*^9, 3.9411141039826593`*^9}, {
   3.9411141923738813`*^9, 3.941114200806562*^9}, {3.941114864374045*^9, 
   3.941114865797163*^9}, {3.941114900577197*^9, 3.941114904526849*^9}, {
   3.94111501057691*^9, 3.941115013388648*^9}, 3.94111509044722*^9, {
   3.941115137644609*^9, 3.941115139201429*^9}, {3.9411928498690243`*^9, 
   3.941192850799988*^9}, {3.941194426916923*^9, 3.941194446302209*^9}, {
   3.941194709267482*^9, 3.941194710839602*^9}, {3.941194786431819*^9, 
   3.941194794838262*^9}, {3.9411948521360292`*^9, 3.94119486075318*^9}, {
   3.941194957002007*^9, 3.941194972363463*^9}, {3.941195482820994*^9, 
   3.941195502238728*^9}, {3.941195583363241*^9, 3.94119559997761*^9}, {
   3.941195873945705*^9, 3.941195930622529*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"5334f147-054e-4e31-aa63-be0915c06ff0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"25.584887`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.9411140146527348`*^9, 3.941114031769965*^9}, {
   3.941114076838666*^9, 3.941114104498375*^9}, {3.9411141933415203`*^9, 
   3.941114203809814*^9}, 3.941114578705851*^9, 3.941114866352373*^9, 
   3.941114918007595*^9, 3.9411150139853*^9, 3.9411150910103683`*^9, 
   3.9411151397917223`*^9, 3.9411152313598633`*^9, 3.941115294019395*^9, 
   3.941115377776286*^9, 3.941180959197289*^9, 3.941181204187867*^9, 
   3.941181297182876*^9, 3.9411819965691338`*^9, 3.94119302251618*^9, {
   3.941194439382885*^9, 3.941194446736215*^9}, 3.941194675510893*^9, 
   3.94119472176248*^9, 3.9411948611139507`*^9, 3.941194930507813*^9, 
   3.9411949803422947`*^9, 3.94119510877192*^9, 3.94119518001269*^9, 
   3.9411952243784122`*^9, 3.941195265506065*^9, 3.941195298226609*^9, 
   3.941195469047703*^9, {3.941195589460589*^9, 3.9411956005780497`*^9}, 
   3.941195670138907*^9, 3.9411957110276203`*^9, 3.941195799912991*^9, 
   3.941195880489053*^9, {3.9411959124063673`*^9, 3.9411959315085707`*^9}, {
   3.9411959676824903`*^9, 3.94119599155232*^9}, 3.9411960311240807`*^9, 
   3.941887861213688*^9, 3.941887909669222*^9, 3.942838972644986*^9, 
   3.942839730210972*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"6b8834ae-a7fe-4a05-b3e1-c7c08ba2d7de"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical solutions", "Subsubsection",
 CellChangeTimes->{{3.941192798856647*^9, 
  3.941192801354211*^9}},ExpressionUUID->"d0d9263f-b179-47b5-b75d-\
cee62051ba67"],

Cell[BoxData[
 RowBox[{"SetAttributes", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", "NHoldAll"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.89512899186274*^9, 3.895129012030345*^9}, {
  3.895739848726907*^9, 3.895739848947033*^9}, {3.895807328468007*^9, 
  3.895807328763314*^9}, {3.941193055186009*^9, 3.941193055325706*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"ca596797-d79b-487e-a26a-2140676878ae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"seriessolLCSN", " ", "=", " ", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"#", ",", 
         RowBox[{"seriessolLCS", "/.", "#"}]}], "]"}], "&"}], "/@", 
      "lcsConstants"}], ",", "200"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"seriessolCN", " ", "=", " ", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"#", ",", 
         RowBox[{"seriessolC", "/.", "#"}]}], "]"}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{"conifoldsol", "/.", "lcsConstants"}], ")"}]}], ",", "200"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"seriessolLGN", " ", "=", " ", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"#", ",", 
         RowBox[{"seriessolLG", "/.", "#"}]}], "]"}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"LGsol", "/.", "conifoldsol"}], "/.", "lcsConstants"}], 
       ")"}]}], ",", "200"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.941192805569406*^9, 3.9411928143166027`*^9}, {
  3.941193040657918*^9, 3.941193124047542*^9}, {3.9411964347870827`*^9, 
  3.941196466157235*^9}, {3.941196615161139*^9, 3.9411967014077663`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"cda5bab8-e241-4cff-ba19-da78169ebdb7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ByteCount", "[", 
  RowBox[{"{", 
   RowBox[{
   "seriessolLCSN", ",", " ", "seriessolCN", ",", " ", "seriessolLGN"}], 
   "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.94119314138089*^9, 3.941193159689151*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"67bb48f8-5702-446a-b223-240d8bd6d5f5"],

Cell[BoxData["8206496"], "Output",
 CellChangeTimes->{
  3.941193160225747*^9, 3.941194675598853*^9, 3.941194930718721*^9, 
   3.941195109048064*^9, 3.94119518004425*^9, 3.941195224465351*^9, 
   3.9411952655439377`*^9, 3.941195298263747*^9, 3.941195469088386*^9, 
   3.941195670182514*^9, 3.94119571110955*^9, 3.941195800053212*^9, {
   3.9411959677203503`*^9, 3.94119599159592*^9}, 3.941196031208782*^9, 
   3.941887861415927*^9, 3.94188790974823*^9, 3.942838972984129*^9, 
   3.942839730398834*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"472064c9-1ab4-4d7a-b8a0-1eb8c24936dc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Monodromy matrices", "Subsection",
 CellChangeTimes->{{3.94119322965381*^9, 
  3.9411932367112503`*^9}},ExpressionUUID->"0eff4a5e-a63d-4d36-9a9a-\
016660243f98"],

Cell[TextData[{
 "Because of the presence of logarithms and fractional powers in the series \
solutions, the periods exhibit monodromies when going around the three \
critical points. In an primitive, integer basis these monodromies act as \
integer matrices on the period vector. In the following we compute these \
matrices using the previously determined series solutions and integer basis. \
This procedure requires a sufficiently high expansion order (set by ",
 StyleBox["ord", "Input"],
 ")."
}], "Text",
 CellChangeTimes->{{3.941889023660671*^9, 3.941889140273493*^9}, {
  3.941889175569262*^9, 3.941889206365988*^9}, {3.941889252708152*^9, 
  3.941889326992427*^9}},ExpressionUUID->"e24f074d-bc66-4559-9ea8-\
573c53066c28"],

Cell[CellGroupData[{

Cell["LCS", "Subsubsection",
 CellChangeTimes->{{3.9411932775386*^9, 3.941193277745078*^9}, {
  3.94119467969121*^9, 
  3.941194680528049*^9}},ExpressionUUID->"1cd1353c-993c-429e-b5a0-\
30b3b3a58623"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "compare", " ", "the", " ", "LCS", " ", "periods", " ", "with", " ", 
     "the", " ", "same", " ", "periods", " ", "after", " ", "the", " ", 
     "replacement", " ", "t"}], " ", "->", " ", 
    RowBox[{"t", "+", "1"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"lA", "=", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{"lcsperiods", ",", "t", ",", "5"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lB", "=", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{"lcsperiods", "/.", 
        RowBox[{"t", "->", 
         RowBox[{"t", "+", "1"}]}]}], ",", "t", ",", "5"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"mLCS", "=", 
      RowBox[{
       RowBox[{"lB", ".", 
        RowBox[{"Inverse", "[", "lA", "]"}]}], "//", "Simplify"}]}], ")"}], "//",
     "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.895745417613668*^9, 3.895745459550027*^9}, {
  3.895745490842947*^9, 3.895745496036118*^9}, {3.895745577033493*^9, 
  3.895745609159573*^9}, {3.895745681790132*^9, 3.895745683171935*^9}, {
  3.941193291202303*^9, 3.9411933674262342`*^9}, {3.941889705514312*^9, 
  3.9418897497701883`*^9}},ExpressionUUID->"0812b558-7a57-49fd-bc53-\
84cb4a450a06"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"1", "1", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "1", "0", "0"},
     {
      RowBox[{"-", "4"}], 
      RowBox[{"-", "3"}], "6", "1", "0"},
     {"4", "7", 
      RowBox[{"-", "6"}], 
      RowBox[{"-", "1"}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.895745459934065*^9, 3.895745496322204*^9, {3.895745578106724*^9, 
   3.895745609786467*^9}, 3.895745683710252*^9, 3.896174702022873*^9, 
   3.8964966082665863`*^9, 3.94110801124467*^9, {3.9411932977305183`*^9, 
   3.941193335643146*^9}, 3.941193368036976*^9, 3.941194681884552*^9, 
   3.9411952268907137`*^9, 3.9411952709785223`*^9, 3.9411953030323668`*^9, {
   3.941195686015189*^9, 3.94119571112755*^9}, 3.941195800066205*^9, {
   3.941195968098641*^9, 3.941195991611864*^9}, 3.9411960312242327`*^9},
 CellLabel->
  "Out[763]//MatrixForm=",ExpressionUUID->"f2868eb2-02d8-4bf2-b79e-\
c298f5581c60"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Conifold", "Subsubsection",
 CellChangeTimes->{{3.9411933739256144`*^9, 
  3.941193374992506*^9}},ExpressionUUID->"a70e5b97-8824-4885-9afb-\
351fe089ae68"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "When", " ", "going", " ", "around", " ", "the", " ", "conifold", " ", 
     "point"}], ",", " ", 
    RowBox[{
     RowBox[{"odd", " ", "powers", " ", "of", " ", 
      FormBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xs"}], ")"}], 
        RowBox[{"1", "/", "2"}]],
       TraditionalForm], " ", "pick", " ", "up", " ", "a", " ", "minus"}], 
     "-", 
     RowBox[{
      RowBox[{"sign", ".", "\[IndentingNewLine]", "Compare"}], " ", "the", 
      " ", "first", " ", "five", " ", "terms", " ", "of", " ", "the", " ", 
      "conifold", " ", "expansion", " ", "in", " ", "the", " ", "integer", 
      " ", "basis", " ", "before", " ", "and", " ", "after", " ", "this", " ", 
      RowBox[{"transformation", "."}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mA", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"b", "[", "0", "]"}], ",", 
           RowBox[{"b", "[", "2", "]"}], ",", 
           RowBox[{"b", "[", "3", "]"}], ",", 
           RowBox[{"b", "[", "4", "]"}], ",", 
           RowBox[{"b", "[", "6", "]"}]}], "}"}], "/.", "conifoldsol"}], "/.",
         "lcsConstants"}], ",", "200"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mB", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"b", "[", "0", "]"}], ",", 
           RowBox[{"b", "[", "2", "]"}], ",", 
           RowBox[{"-", 
            RowBox[{"b", "[", "3", "]"}]}], ",", 
           RowBox[{"b", "[", "4", "]"}], ",", 
           RowBox[{"b", "[", "6", "]"}]}], "}"}], "/.", "conifoldsol"}], "/.",
         "lcsConstants"}], ",", "200"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"mC", " ", "=", " ", 
      RowBox[{"Round", "[", 
       RowBox[{"mB", ".", 
        RowBox[{"Inverse", "[", "mA", "]"}]}], "]"}]}], ")"}], "//", 
    "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.941186778338861*^9, 3.941186821345079*^9}, {
   3.941193392389991*^9, 3.9411934350673723`*^9}, {3.9411935046619587`*^9, 
   3.94119350593386*^9}, {3.941193575297977*^9, 3.941193583974235*^9}, {
   3.94119362571716*^9, 3.941193629362904*^9}, {3.9418897630781918`*^9, 
   3.941889835554874*^9}, {3.941889870923366*^9, 3.941889871075292*^9}, 
   3.941889951206668*^9, {3.941889985198255*^9, 3.941890041751218*^9}, {
   3.941890134484659*^9, 
   3.941890136535359*^9}},ExpressionUUID->"3a3f3ffd-0673-4a2f-a5c5-\
29c077bbb355"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", 
      RowBox[{"-", "1"}]},
     {"0", "1", "0", "0", "0"},
     {"0", "0", "1", "0", "0"},
     {"0", "0", "0", "1", "0"},
     {
      RowBox[{"-", "1"}], "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9411867822652807`*^9, 3.941186822537093*^9}, 
   3.941193437314088*^9, 3.941193513199463*^9, {3.9411935773004637`*^9, 
   3.941193584208621*^9}, 3.941193632490206*^9, 3.941194687769726*^9, 
   3.941194733875465*^9, 3.941194808878721*^9, 3.941194870547654*^9, 
   3.941194936307549*^9, 3.94119511624645*^9, 3.941195183880875*^9, 
   3.941195226921928*^9, 3.941195271028372*^9, 3.941195303086628*^9, 
   3.9411954707003527`*^9, {3.941195534564246*^9, 3.941195565325862*^9}, {
   3.941195686047963*^9, 3.941195711130308*^9}, 3.94119580007309*^9, {
   3.9411959681199923`*^9, 3.941195991614868*^9}, 3.941196031226886*^9},
 CellLabel->
  "Out[766]//MatrixForm=",ExpressionUUID->"cd368cd4-102c-448d-9307-\
c17c192d4bb6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "@", 
  RowBox[{"Max", "@", 
   RowBox[{"Abs", "[", 
    RowBox[{"mC", " ", "-", " ", 
     RowBox[{"mB", ".", 
      RowBox[{"Inverse", "[", "mA", "]"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9411935412476377`*^9, 3.9411935595885563`*^9}},
 CellLabel->
  "In[767]:=",ExpressionUUID->"d48a5246-5688-43ac-8e21-4d56d32399e1"],

Cell[BoxData["2.9845301452312874`*^-11"], "Output",
 CellChangeTimes->{{3.941193547714797*^9, 3.941193585783587*^9}, 
   3.9411946877967*^9, 3.941194733902751*^9, 3.941194808900653*^9, 
   3.941194873704275*^9, 3.941194936335719*^9, 3.941195116266049*^9, 
   3.941195183907997*^9, 3.9411952269254313`*^9, 3.941195271054146*^9, 
   3.941195303113092*^9, 3.941195470733098*^9, {3.941195534592238*^9, 
   3.941195565357738*^9}, {3.941195686063802*^9, 3.941195711142206*^9}, 
   3.941195800076214*^9, {3.941195968123344*^9, 3.941195991624262*^9}, 
   3.941196031239107*^9},
 CellLabel->
  "Out[767]=",ExpressionUUID->"728c953d-746f-4059-b3c7-49fb88c0bdad"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["LG", "Subsubsection",
 CellChangeTimes->{{3.941193448963984*^9, 
  3.941193449151511*^9}},ExpressionUUID->"aa7571f4-38ac-48ca-a86d-\
fad08a221a4d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "When", " ", "going", " ", "around", " ", "the", " ", "LG", " ", 
     "point"}], ",", " ", 
    RowBox[{
     RowBox[{"powers", " ", "of", " ", 
      FormBox[
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "x"], ")"}], 
        RowBox[{"1", "/", "6"}]],
       TraditionalForm], " ", "get", " ", "multiplied", " ", "by", " ", "an", 
      " ", "respective", " ", "six"}], "-", 
     RowBox[{"th", " ", "root", " ", "of", " ", 
      RowBox[{"unity", ".", "\[IndentingNewLine]", "Compare"}], " ", "the", 
      " ", "first", " ", "five", " ", "terms", " ", "in", " ", "the", " ", 
      "LG", " ", "expansion", " ", "in", " ", "the", " ", "integer", " ", 
      "basis", " ", "before", " ", "and", " ", "after", " ", "this", " ", 
      RowBox[{"transformation", "."}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"nA", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"c", "[", "1", "]"}], ",", 
            RowBox[{"c", "[", "2", "]"}], ",", 
            RowBox[{"c", "[", "3", "]"}], ",", 
            RowBox[{"c", "[", "4", "]"}], ",", 
            RowBox[{"c", "[", "5", "]"}]}], "}"}], "/.", "LGsol"}], "/.", 
         "conifoldsol"}], "/.", "lcsConstants"}], ",", "200"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nB", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"2", "/", "3"}]]}], 
             RowBox[{"c", "[", "1", "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "/", "3"}]]}], 
             RowBox[{"c", "[", "2", "]"}]}], ",", 
            RowBox[{"-", 
             RowBox[{"c", "[", "3", "]"}]}], ",", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"2", "/", "3"}]], 
             RowBox[{"c", "[", "4", "]"}]}], ",", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], 
             RowBox[{"c", "[", "5", "]"}]}]}], "}"}], "/.", "LGsol"}], "/.", 
         "conifoldsol"}], "/.", "lcsConstants"}], ",", "200"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"mLG", " ", "=", " ", 
      RowBox[{"Round", "[", 
       RowBox[{"nA", ".", 
        RowBox[{"Inverse", "[", "nB", "]"}]}], "]"}]}], ")"}], "//", 
    "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.941114630140514*^9, 3.941114643278713*^9}, {
  3.941115524029977*^9, 3.941115552517857*^9}, {3.9411813349440737`*^9, 
  3.941181346741193*^9}, {3.941181457533437*^9, 3.941181482006001*^9}, {
  3.941182073485573*^9, 3.9411822212447443`*^9}, {3.941193499722797*^9, 
  3.941193517856745*^9}, {3.941193594633108*^9, 3.9411936387232027`*^9}, {
  3.941193670189299*^9, 3.941193671839675*^9}, {3.941890057789702*^9, 
  3.941890069885387*^9}, {3.9418901145303507`*^9, 
  3.94189016030233*^9}},ExpressionUUID->"31f9cd11-4e80-4e82-9bd5-\
86d17d4fd6b3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "4"}], "4", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]},
     {
      RowBox[{"-", "1"}], "1", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "1", "0", "0"},
     {"7", 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "6"}], "1", "0"},
     {
      RowBox[{"-", "1"}], "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.941193518322042*^9, {3.941193592328102*^9, 3.941193639143471*^9}, 
   3.9411936722248077`*^9, 3.941194698560781*^9, 3.941194735943163*^9, 
   3.941194940870948*^9, 3.9411949937457857`*^9, 3.941195119114361*^9, 
   3.941195186610571*^9, 3.941195226935256*^9, 3.9411952711168327`*^9, 
   3.9411953031744213`*^9, 3.94119547384586*^9, {3.941195594100177*^9, 
   3.941195608017664*^9}, {3.941195686077396*^9, 3.94119571114644*^9}, 
   3.9411957419144487`*^9, 3.941195800083918*^9, {3.941195899082893*^9, 
   3.941195914528216*^9}, {3.941195952245689*^9, 3.9411959916314297`*^9}, 
   3.941196031243286*^9},
 CellLabel->
  "Out[770]//MatrixForm=",ExpressionUUID->"28d65561-84e6-4d6d-b0f6-\
5b4214c9b1a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "@", 
  RowBox[{"Max", "@", 
   RowBox[{"Abs", "[", 
    RowBox[{"mLG", "-", 
     RowBox[{"nA", ".", 
      RowBox[{"Inverse", "[", "nB", "]"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9411936843151484`*^9, 3.941193696322506*^9}},
 CellLabel->
  "In[771]:=",ExpressionUUID->"4c5547ae-d83b-4c55-927b-4a7895351682"],

Cell[BoxData["0.007725665380133109`"], "Output",
 CellChangeTimes->{
  3.941193696701322*^9, 3.941194701722464*^9, 3.941194735971985*^9, 
   3.9411949428607273`*^9, 3.941194993777781*^9, 3.94119511914297*^9, 
   3.9411951866353607`*^9, 3.941195226938053*^9, 3.9411952711571703`*^9, 
   3.94119530321506*^9, 3.941195473877459*^9, {3.941195594124111*^9, 
   3.94119560804889*^9}, {3.941195686080421*^9, 3.9411957111544952`*^9}, 
   3.9411957419447317`*^9, 3.9411958000866613`*^9, {3.9411958991078987`*^9, 
   3.941195914560154*^9}, {3.941195952274622*^9, 3.941195991636566*^9}, 
   3.941196031252453*^9},
 CellLabel->
  "Out[771]=",ExpressionUUID->"012be9c0-96b3-4795-8ade-e4f7f0d98d94"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tests", "Subsubsection",
 CellChangeTimes->{{3.9411937106289167`*^9, 
  3.941193711200947*^9}},ExpressionUUID->"29590f3e-c237-438c-b39f-\
e05a60eeb199"],

Cell[TextData[{
 "The three monodromy matrices are not independent but satisfy the relation \
",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "LGS"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f912feb1-3a98-4db9-ba28-b74f12557837"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "C"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "bcb86ec7-d906-4ed2-86c4-b57078afbcd3"],
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SubscriptBox["M", "LG"]}], TraditionalForm]],ExpressionUUID->
  "f19916fd-900b-4d1e-8fa8-f33aac66529d"],
 " = 1. Here, we test this property, and that ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "C"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c760ea6a-8d5d-4bae-9ebf-dd0bbcd0882f"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "LG"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0794131f-e4ed-4f13-80e8-7eddd55bb824"],
 " are of finite order."
}], "Text",
 CellChangeTimes->{{3.941889407688005*^9, 
  3.9418896126686087`*^9}},ExpressionUUID->"28d717cd-75b3-4cde-8acc-\
aa0c1a06ba03"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"mC", " ", "must", " ", "is", " ", "order", " ", "2"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"mC", ".", "mC"}]}]], "Input",
 CellChangeTimes->{{3.941193713678204*^9, 3.941193714650453*^9}, {
  3.9418896193482656`*^9, 
  3.941889638344039*^9}},ExpressionUUID->"5b53af24-b5e8-43ec-9750-\
3e1a96d9af26"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.94119371501692*^9, 3.941195122068698*^9, 3.9411952269405727`*^9, 
   3.9411952713187723`*^9, 3.941195303376671*^9, {3.9411956860915823`*^9, 
   3.941195711156755*^9}, 3.9411958000890408`*^9, 3.941195920617628*^9, {
   3.941195968144285*^9, 3.941195991642874*^9}, 3.941196031255207*^9},
 CellLabel->
  "Out[772]=",ExpressionUUID->"5025f872-aba9-4d38-973d-82bc82b4bb80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"mLG", " ", "is", " ", "of", " ", "order", " ", "6"}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"MatrixPower", "[", 
   RowBox[{"mLG", ",", "6"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.941193718279934*^9, 3.9411937247150106`*^9}, {
  3.941889631510621*^9, 
  3.9418896477458344`*^9}},ExpressionUUID->"896c9578-ca6f-435d-87da-\
9995ef23f5c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.94119372231207*^9, 3.941193724917778*^9}, 
   3.941195122100019*^9, 3.941195226945713*^9, 3.941195277501346*^9, 
   3.941195321005946*^9, {3.941195686102149*^9, 3.9411957111680527`*^9}, 
   3.941195800093843*^9, 3.9411959206547318`*^9, {3.94119596814787*^9, 
   3.9411959916453953`*^9}, 3.941196031257729*^9},
 CellLabel->
  "Out[773]=",ExpressionUUID->"9a7657e1-748f-440f-a281-32c8c1fef088"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"non", "-", 
     RowBox[{
     "trivial", " ", "relation", " ", "between", " ", "the", " ", "three", 
      " ", "monodromy", " ", "matrices"}]}], ",", " ", 
    RowBox[{
     RowBox[{"should", " ", "give", " ", "the", " ", "unit"}], "-", 
     "matrix"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"mLCS", ".", "mC", ".", "mLG"}]}]], "Input",
 CellChangeTimes->{{3.941193727177804*^9, 3.941193732312731*^9}, {
  3.9418896499644012`*^9, 
  3.941889685843939*^9}},ExpressionUUID->"574da12e-2b3c-4217-9b4a-\
cb0ddf6f73eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.941193732775573*^9, 3.9411951221036873`*^9, 3.941195226948881*^9, {
   3.9411956861140003`*^9, 3.9411957111716843`*^9}, 3.941195800101297*^9, 
   3.941195920658298*^9, {3.941195968157386*^9, 3.941195991651099*^9}, 
   3.941196031260159*^9},
 CellLabel->
  "Out[774]=",ExpressionUUID->"27165fd7-0ee6-4c76-8eae-bf74a9bb56a6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Save results to file", "Subsection",
 CellChangeTimes->{{3.941193859226666*^9, 3.941193862290423*^9}, 
   3.941193933135594*^9},ExpressionUUID->"5eaa527f-5ad8-415f-b214-\
1ab9b1747945"],

Cell[CellGroupData[{

Cell["Save to file", "Subsubsection",
 CellChangeTimes->{{3.9411938647413883`*^9, 
  3.9411938791712217`*^9}},ExpressionUUID->"f8162de9-a5b1-425b-830f-\
2bdd023798b0"],

Cell[BoxData[{
 RowBox[{"Put", "[", 
  RowBox[{"conifoldsol", ",", " ", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", " ", 
      "\"\<conifoldsol.txt\>\""}], "}"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Put", "[", 
  RowBox[{"LGsol", ",", " ", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", " ", 
      "\"\<LGsol.txt\>\""}], "}"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.896175558801608*^9, 3.896175559520884*^9}, {
  3.896175590598424*^9, 3.896175629293037*^9}, {3.896175701337942*^9, 
  3.89617570151267*^9}},
 CellLabel->
  "In[535]:=",ExpressionUUID->"c1bd4282-b187-49e6-8876-8975827e7134"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"conifoldsol", " ", "=", " ", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", " ", 
       "\"\<conifoldsol.txt\>\""}], "}"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LGsol", " ", "=", " ", 
   RowBox[{"Get", "[", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", " ", 
       "\"\<LGsol.txt\>\""}], "}"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.896342330193613*^9, 3.896342396322915*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"78beca7c-c10a-4cae-a404-43ebbc7b1806"],

Cell[BoxData[{
 RowBox[{"Put", "[", 
  RowBox[{"seriessolLCS", ",", " ", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", " ", 
      "\"\<seriessolLCS.txt\>\""}], "}"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Put", "[", 
  RowBox[{"seriessolC", ",", " ", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", " ", 
      "\"\<seriessolC.txt\>\""}], "}"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Put", "[", 
  RowBox[{"seriessolLG", ",", " ", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", " ", 
      "\"\<seriessolLG.txt\>\""}], "}"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.896175682605453*^9, 3.896175716633261*^9}, {
   3.909635290772328*^9, 3.9096352977632427`*^9}, 
   3.94119388402217*^9},ExpressionUUID->"e75eca47-5af4-4b68-953e-\
5d624fc439d3"],

Cell[BoxData[{
 RowBox[{"Put", "[", 
  RowBox[{"seriessolLCSN", ",", " ", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", " ", 
      "\"\<seriessolLCSN.txt\>\""}], "}"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Put", "[", 
  RowBox[{"seriessolCN", ",", " ", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", " ", 
      "\"\<seriessolCN.txt\>\""}], "}"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Put", "[", 
  RowBox[{"seriessolLGN", ",", " ", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", " ", 
      "\"\<seriessolLGN.txt\>\""}], "}"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.941193893068404*^9, 3.941193917437908*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"5508ee7a-b41a-4c63-acb8-fe2ba545b263"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Restore from file", "Subsubsection",
 CellChangeTimes->{{3.941193871810239*^9, 
  3.9411938764081707`*^9}},ExpressionUUID->"68b31e39-edd8-4ee7-87fd-\
07138919c9f2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"conifoldsol", " ", "=", " ", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", " ", 
       "\"\<conifoldsol.txt\>\""}], "}"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LGsol", " ", "=", " ", 
    RowBox[{"Get", "[", " ", 
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NotebookDirectory", "[", "]"}], ",", " ", 
        "\"\<LGsol.txt\>\""}], "}"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"seriessolLCS", "=", " ", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", " ", 
       "\"\<seriessolLCS.txt\>\""}], "}"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"seriessolC", " ", "=", " ", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", " ", 
       "\"\<seriessolC.txt\>\""}], "}"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"seriessolLG", " ", "=", " ", 
   RowBox[{"Get", "[", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", " ", 
       "\"\<seriessolLG.txt\>\""}], "}"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.896342404820752*^9, 3.896342434879693*^9}, 
   3.9428383777231693`*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"6e1bf00c-bba6-4e34-9f0d-deb67ef5b600"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison with exact formulas", "Subsection",
 CellChangeTimes->{{3.941193776407715*^9, 
  3.94119378069626*^9}},ExpressionUUID->"5f1c62e1-b77e-4c32-a56d-\
7610cb11b4f2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   RowBox[{"Exp", "[", 
    RowBox[{"Pi", " ", 
     RowBox[{"I", " ", "/", "6"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gammaSeries", "[", 
   RowBox[{"x_", ",", "n_", ",", "order_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ")"}], "m"}], ")"}]}], "/", 
      RowBox[{"Gamma", "[", "m", "]"}]}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"m", "/", "6"}], "]"}], "^", "1"}], "/", " ", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"m", "/", "6"}]}], "]"}], "^", "5"}]}], 
     RowBox[{
      RowBox[{"(", "x", ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "m"}], "/", "6"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "1", ",", 
      RowBox[{"5", "+", 
       RowBox[{"6", " ", "order"}]}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.90983554579517*^9, 3.909835583172538*^9}, {
  3.909835831518366*^9, 3.909835857989077*^9}},
 CellLabel->
  "In[775]:=",ExpressionUUID->"d78e5053-9a13-4c83-a5ab-c5fbc8be72d1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Expand", "@", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"gammaSeries", "[", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"x", "^", "6"}]}], ",", 
           RowBox[{"i", "-", "1"}], ",", "0"}], "]"}], ",", 
         RowBox[{"x", ">", "0"}]}], "]"}]}], ",", "20"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "5"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p1", " ", "=", " ", 
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{"%", "/", "x"}], ",", " ", "x"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"fLG", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "5"}], "}"}]}], "]"}], "/.", 
   "seriessolLGN"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p2", " ", "=", 
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{"%", "/", "x"}], ",", "x"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", ".", 
   RowBox[{"Inverse", "[", "p1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Round", "[", 
     RowBox[{"72", "%"}], "]"}], "/", "72"}], "//", "Simplify"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.94118800555606*^9, 3.9411880311688232`*^9}, {
   3.941188326660658*^9, 3.941188410432489*^9}, {3.941188474101039*^9, 
   3.941188489096534*^9}, {3.9411885373376703`*^9, 3.941188566031849*^9}, {
   3.941188600767398*^9, 3.9411886537244864`*^9}, {3.941188684452935*^9, 
   3.9411886856814623`*^9}, {3.941188803107861*^9, 3.941188803214985*^9}, 
   3.9411888505648746`*^9, {3.941188888183765*^9, 3.941188907424234*^9}, {
   3.941196345464295*^9, 3.9411963565977592`*^9}, {3.941196774340866*^9, 
   3.9411967845003567`*^9}, {3.941196820377864*^9, 3.941196826613665*^9}},
 CellLabel->
  "In[835]:=",ExpressionUUID->"4674ef82-c45e-4bfe-b135-89ccf2cac2f7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "6"]}], "0"},
     {
      FractionBox["1", "36"], 
      FractionBox["1", "18"], 
      FractionBox["1", "12"], 
      RowBox[{"-", 
       FractionBox["1", "18"]}], 
      RowBox[{"-", 
       FractionBox["1", "36"]}]},
     {
      FractionBox["1", "72"], "0", 
      RowBox[{"-", 
       FractionBox["1", "24"]}], 
      RowBox[{"-", 
       FractionBox["1", "9"]}], 
      RowBox[{"-", 
       FractionBox["1", "24"]}]},
     {
      FractionBox["1", "9"], 
      FractionBox["2", "9"], 
      FractionBox["1", "6"], 
      FractionBox["4", "9"], 
      FractionBox["1", "18"]},
     {"0", "0", 
      FractionBox["1", "6"], "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.941196821488646*^9, 3.941196826922779*^9}},
 CellLabel->
  "Out[840]//MatrixForm=",ExpressionUUID->"3b28f59c-a304-4001-8e24-\
9e2ec6dff581"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"x", ">", "0"}], ",", 
    RowBox[{"FullSimplify", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "x", "]"}], "/.", "pfsol"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"coeffsExact", "=", 
  RowBox[{"CoefficientList", "[", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"Log", "[", "x", "]"}], "->", "lx"}]}], ",", "lx", ",", "5"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.9415336719603786`*^9, 3.941533673426434*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"5cd9b317-3adb-4d47-bf5f-2e43b72f8136"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    TemplateBox[{"1"},
     "C"], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"9", "/", "2"}]], " ", 
      TemplateBox[{"3"},
       "C"]}], 
     SqrtBox["3"]], "+", 
    FractionBox[
     RowBox[{"181", " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"13", "/", "2"}]], " ", 
      TemplateBox[{"5"},
       "C"]}], 
     RowBox[{"6", " ", 
      SqrtBox["3"]}]], "+", 
    FractionBox[
     RowBox[{"280", " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"5", "/", "2"}]], " ", 
      TemplateBox[{"4"},
       "C"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], 
     SqrtBox["3"]], "-", 
    FractionBox[
     RowBox[{"280", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"7", "/", "2"}]], " ", 
      TemplateBox[{"5"},
       "C"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], 
     SqrtBox["3"]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]], " ", 
       TemplateBox[{"2"},
        "C"]}], 
      SqrtBox["3"]]}], "+", 
    FractionBox[
     RowBox[{"4", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"7", "/", "2"}]], " ", 
      TemplateBox[{"3"},
       "C"]}], 
     SqrtBox["3"]], "-", 
    FractionBox[
     RowBox[{"38", " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"9", "/", "2"}]], " ", 
      TemplateBox[{"4"},
       "C"]}], 
     RowBox[{"3", " ", 
      SqrtBox["3"]}]], "+", 
    FractionBox[
     RowBox[{"38", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"11", "/", "2"}]], " ", 
      TemplateBox[{"5"},
       "C"]}], 
     RowBox[{"3", " ", 
      SqrtBox["3"]}]], "-", 
    FractionBox[
     RowBox[{"280", " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"5", "/", "2"}]], " ", 
      TemplateBox[{"5"},
       "C"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], 
     SqrtBox["3"]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"5", "/", "2"}]], " ", 
      TemplateBox[{"3"},
       "C"]}], 
     SqrtBox["3"]], "+", 
    FractionBox[
     RowBox[{"17", " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"9", "/", "2"}]], " ", 
      TemplateBox[{"5"},
       "C"]}], 
     RowBox[{"3", " ", 
      SqrtBox["3"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]], " ", 
       TemplateBox[{"4"},
        "C"]}], 
      RowBox[{"3", " ", 
       SqrtBox["3"]}]]}], "+", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"7", "/", "2"}]], " ", 
      TemplateBox[{"5"},
       "C"]}], 
     RowBox[{"3", " ", 
      SqrtBox["3"]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Pi]", 
      RowBox[{"5", "/", "2"}]], " ", 
     TemplateBox[{"5"},
      "C"]}], 
    RowBox[{"6", " ", 
     SqrtBox["3"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.94126907404099*^9, 3.941533571519434*^9, 
  3.941533628046033*^9, 3.9415336700030603`*^9, 3.941533871218135*^9, 
  3.941534214744689*^9, 3.9415347480173607`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"c588668d-4c89-4849-91d4-2b445bbd615b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coeffsSeries", "=", 
  RowBox[{"CoefficientList", "[", 
   RowBox[{
    RowBox[{"lcsperiods", "/.", 
     RowBox[{"{", 
      RowBox[{"t", "->", 
       RowBox[{"t", "/", 
        RowBox[{"(", 
         RowBox[{"2", "Pi", " ", "I"}], ")"}]}]}], "}"}]}], ",", "t", ",", 
    "5"}], "]"}]}]], "Input",
 CellLabel->"In[50]:=",ExpressionUUID->"b21a3ca8-0e1d-428b-bad2-43b6327b414b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       RowBox[{"2", " ", "\[Pi]"}]]}], ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5", "8"], ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       RowBox[{"4", " ", "\[Pi]"}]]}], ",", 
     FractionBox["1", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["15", "8"]}], "+", 
      FractionBox[
       RowBox[{"105", " ", "\[ImaginaryI]", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "3"]}]]}], ",", 
     FractionBox[
      RowBox[{"3", " ", "\[ImaginaryI]"}], 
      RowBox[{"8", " ", "\[Pi]"}]], ",", 
     RowBox[{"-", 
      FractionBox["3", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "3"]}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["75", "64"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"105", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox["15", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", "0", ",", 
     FractionBox["1", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Pi]", "4"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.94153474804102*^9, 3.941534770822497*^9}},
 CellLabel->"Out[50]=",ExpressionUUID->"06cbd033-7118-444d-aec8-1950d4d6170e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"intbasis", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"First", "@", 
     RowBox[{"Solve", "[", 
      RowBox[{"coeffsExact", "==", "#"}], "]"}]}], "&"}], "/@", 
   "coeffsSeries"}]}]], "Input",
 CellLabel->"In[51]:=",ExpressionUUID->"1c8ae09c-c3ca-4d9f-aa08-a68093448c62"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      TemplateBox[{"1"},
       "C"], "\[Rule]", "1"}], ",", 
     RowBox[{
      TemplateBox[{"2"},
       "C"], "\[Rule]", "0"}], ",", 
     RowBox[{
      TemplateBox[{"3"},
       "C"], "\[Rule]", "0"}], ",", 
     RowBox[{
      TemplateBox[{"4"},
       "C"], "\[Rule]", "0"}], ",", 
     RowBox[{
      TemplateBox[{"5"},
       "C"], "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      TemplateBox[{"1"},
       "C"], "\[Rule]", "0"}], ",", 
     RowBox[{
      TemplateBox[{"2"},
       "C"], "\[Rule]", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["3"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"7", "/", "2"}]]}]]}], ",", 
     RowBox[{
      TemplateBox[{"3"},
       "C"], "\[Rule]", "0"}], ",", 
     RowBox[{
      TemplateBox[{"4"},
       "C"], "\[Rule]", "0"}], ",", 
     RowBox[{
      TemplateBox[{"5"},
       "C"], "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      TemplateBox[{"1"},
       "C"], "\[Rule]", "0"}], ",", 
     RowBox[{
      TemplateBox[{"2"},
       "C"], "\[Rule]", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["3"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"7", "/", "2"}]]}]]}], ",", 
     RowBox[{
      TemplateBox[{"3"},
       "C"], "\[Rule]", 
      FractionBox[
       SqrtBox["3"], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"9", "/", "2"}]]}]]}], ",", 
     RowBox[{
      TemplateBox[{"4"},
       "C"], "\[Rule]", "0"}], ",", 
     RowBox[{
      TemplateBox[{"5"},
       "C"], "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      TemplateBox[{"1"},
       "C"], "\[Rule]", "0"}], ",", 
     RowBox[{
      TemplateBox[{"2"},
       "C"], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"7", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"7", "/", "2"}]]}]]}]}], ",", 
     RowBox[{
      TemplateBox[{"3"},
       "C"], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SqrtBox["3"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"9", "/", "2"}]]}]]}]}], ",", 
     RowBox[{
      TemplateBox[{"4"},
       "C"], "\[Rule]", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"11", "/", "2"}]]}]]}], ",", 
     RowBox[{
      TemplateBox[{"5"},
       "C"], "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      TemplateBox[{"1"},
       "C"], "\[Rule]", "1"}], ",", 
     RowBox[{
      TemplateBox[{"2"},
       "C"], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"7", "/", "2"}]]}]]}]}], ",", 
     RowBox[{
      TemplateBox[{"3"},
       "C"], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["3"], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"9", "/", "2"}]]}]]}]}], ",", 
     RowBox[{
      TemplateBox[{"4"},
       "C"], "\[Rule]", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"11", "/", "2"}]]}]]}], ",", 
     RowBox[{
      TemplateBox[{"5"},
       "C"], "\[Rule]", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["3"]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"13", "/", "2"}]]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.941534748069764*^9, 3.941534774392778*^9}},
 CellLabel->"Out[51]=",ExpressionUUID->"93417fd6-7c52-408f-824e-a5201e781970"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1675, 1166},
WindowMargins->{{616, Automatic}, {1044, Automatic}},
Magnification:>1.25 Inherited,
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (March 16, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"da83f503-dc6b-47bc-aeda-18deee46ce16"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 223, 4, 42, "Text",ExpressionUUID->"87de93c4-81c7-47ed-b844-5b2924b7901a"],
Cell[CellGroupData[{
Cell[806, 28, 152, 3, 66, "Subsection",ExpressionUUID->"d0f11b92-1a7c-4d6e-bde8-834b555f22c9"],
Cell[961, 33, 4568, 130, 401, "Text",ExpressionUUID->"25097bbe-4435-470e-b4cb-b343c5920e16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5566, 168, 173, 3, 66, "Subsection",ExpressionUUID->"019b5080-47c4-4ac0-810b-198dbf8142f0"],
Cell[5742, 173, 760, 21, 96, "Text",ExpressionUUID->"1ce4fb5b-48e6-4c57-98bd-b480d675f67d"],
Cell[6505, 196, 950, 26, 36, "Input",ExpressionUUID->"d607c471-cf4b-49a6-b501-a11f614ff9ef"],
Cell[CellGroupData[{
Cell[7480, 226, 1106, 24, 36, "Input",ExpressionUUID->"00ecb497-c257-4b6c-88dc-6a7b001354f0"],
Cell[8589, 252, 1921, 48, 43, "Output",ExpressionUUID->"6a8bf09a-9f50-4e64-9ecd-38220adc6753"]
}, Open  ]],
Cell[10525, 303, 287, 7, 42, "Text",ExpressionUUID->"de3e85cd-46a9-49a4-aad8-5426f0d87d30"],
Cell[CellGroupData[{
Cell[10837, 314, 343, 9, 36, "Input",ExpressionUUID->"ade733ad-5de2-42d2-ab80-7b6ff658fde3"],
Cell[11183, 325, 2151, 65, 91, "Output",ExpressionUUID->"08d19379-3568-4b50-93cb-daecba8f7fed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13371, 395, 178, 4, 36, "Input",ExpressionUUID->"901c5407-dfdc-4509-a32b-e9671a66abab"],
Cell[13552, 401, 177, 3, 41, "Output",ExpressionUUID->"75c8904c-611b-42b7-901b-ccddd0134ea0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13766, 409, 658, 18, 36, "Input",ExpressionUUID->"5207b7c9-53ef-47df-9c06-763c273b68d9"],
Cell[14427, 429, 1931, 56, 66, "Output",ExpressionUUID->"bd7e455c-5473-405e-a833-aebb6208f859"]
}, Open  ]],
Cell[16373, 488, 593, 17, 36, "Input",ExpressionUUID->"206e8257-78ea-4967-958b-e465e11124d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17003, 510, 220, 5, 66, "Subsection",ExpressionUUID->"07a76493-f983-4ac6-b380-20391182cad9"],
Cell[17226, 517, 1008, 23, 151, "Text",ExpressionUUID->"e00cd618-92a0-4ebd-9584-5d731f76d690"],
Cell[18237, 542, 1008, 19, 62, "Input",ExpressionUUID->"6f61f1b2-c0cb-4fad-8dd3-50e72fc9142e"],
Cell[CellGroupData[{
Cell[19270, 565, 171, 3, 54, "Subsubsection",ExpressionUUID->"ee79bf03-bf95-4b1b-ae66-0668127d640c"],
Cell[19444, 570, 765, 21, 69, "Text",ExpressionUUID->"9937d22b-a9e7-44ee-8860-e1b0a77f870d"],
Cell[CellGroupData[{
Cell[20234, 595, 3734, 91, 419, "Input",ExpressionUUID->"8ebe4a9b-e7b6-4bb2-a91d-33a4d6a5b633"],
Cell[23971, 688, 944, 15, 41, "Output",ExpressionUUID->"0cecd6f1-9deb-4c77-ad97-2f52295bdb9e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24964, 709, 178, 3, 54, "Subsubsection",ExpressionUUID->"f6c8dc2c-3399-4481-99cc-6c2509981bed"],
Cell[25145, 714, 752, 22, 42, "Text",ExpressionUUID->"66685b5c-b6c2-4b98-b564-38a2f942f832"],
Cell[25900, 738, 1649, 48, 87, "Input",ExpressionUUID->"6b4dae41-2788-4710-9da3-ba554bf86e19"],
Cell[CellGroupData[{
Cell[27574, 790, 5843, 128, 419, "Input",ExpressionUUID->"6ceaa6fe-7a81-4c59-a788-12c0d48e2c60"],
Cell[33420, 920, 2047, 30, 41, "Output",ExpressionUUID->"62e198e7-98d9-4255-b169-ae6bc3a2f1e6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35516, 956, 183, 3, 54, "Subsubsection",ExpressionUUID->"94086baa-58e7-467d-ac28-00631e35ffce"],
Cell[35702, 961, 569, 16, 46, "Text",ExpressionUUID->"66547af5-12bc-4d85-ac6b-a017c8a39714"],
Cell[36274, 979, 1323, 38, 62, "Input",ExpressionUUID->"aee184c5-9821-41e4-8588-697099a9fc18"],
Cell[CellGroupData[{
Cell[37622, 1021, 1789, 49, 266, "Input",ExpressionUUID->"7b77d986-b32f-48c9-bb2f-644a137173de"],
Cell[39414, 1072, 750, 12, 41, "Output",ExpressionUUID->"6df599d8-8313-4ab2-b5fe-23e384dae70c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40225, 1091, 161, 3, 66, "Subsection",ExpressionUUID->"a9a9c23c-2392-470f-b603-ad8936e6c7ce"],
Cell[40389, 1096, 822, 19, 74, "Text",ExpressionUUID->"6968fa5a-cd39-410d-af8c-ddc5272ebe16"],
Cell[41214, 1117, 1309, 39, 58, "Input",ExpressionUUID->"4dd2fb77-19af-4aa5-aeb0-a437f2317a67"],
Cell[CellGroupData[{
Cell[42548, 1160, 153, 3, 54, "Subsubsection",ExpressionUUID->"da8a19bc-e4bd-4401-8352-7b200984a126"],
Cell[42704, 1165, 528, 14, 69, "Text",ExpressionUUID->"ad78dbc5-af2f-4c7e-9d7e-b1328924c105"],
Cell[43235, 1181, 1259, 30, 36, "Input",ExpressionUUID->"2d4ebce7-737f-4d3d-83a5-10df9b71d463"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44531, 1216, 159, 3, 54, "Subsubsection",ExpressionUUID->"045e3820-0925-4917-b25c-51f404973c6f"],
Cell[44693, 1221, 1064, 20, 121, "Text",ExpressionUUID->"fbebda51-e16e-4379-b238-2ef7d2486ee3"],
Cell[CellGroupData[{
Cell[45782, 1245, 3906, 88, 240, "Input",ExpressionUUID->"065abab8-eab4-49d5-b1d9-72cea4c5a56f"],
Cell[49691, 1335, 1372, 21, 41, "Output",ExpressionUUID->"27c7c031-4a92-43f1-9f37-ef81b6e6b4be"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51112, 1362, 153, 3, 54, "Subsubsection",ExpressionUUID->"a350a254-7df7-4ac3-9730-063013b5e6c3"],
Cell[51268, 1367, 404, 8, 69, "Text",ExpressionUUID->"1285d702-692b-4b0a-b267-12e5df503b21"],
Cell[CellGroupData[{
Cell[51697, 1379, 4312, 95, 240, "Input",ExpressionUUID->"5334f147-054e-4e31-aa63-be0915c06ff0"],
Cell[56012, 1476, 1345, 21, 41, "Output",ExpressionUUID->"6b8834ae-a7fe-4a05-b3e1-c7c08ba2d7de"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[57406, 1503, 170, 3, 54, "Subsubsection",ExpressionUUID->"d0d9263f-b179-47b5-b75d-cee62051ba67"],
Cell[57579, 1508, 450, 10, 36, "Input",ExpressionUUID->"ca596797-d79b-487e-a26a-2140676878ae"],
Cell[58032, 1520, 1419, 40, 87, "Input",ExpressionUUID->"cda5bab8-e241-4cff-ba19-da78169ebdb7"],
Cell[CellGroupData[{
Cell[59476, 1564, 318, 8, 36, "Input",ExpressionUUID->"67bb48f8-5702-446a-b223-240d8bd6d5f5"],
Cell[59797, 1574, 584, 10, 41, "Output",ExpressionUUID->"472064c9-1ab4-4d7a-b8a0-1eb8c24936dc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60442, 1591, 167, 3, 66, "Subsection",ExpressionUUID->"0eff4a5e-a63d-4d36-9a9a-016660243f98"],
Cell[60612, 1596, 732, 13, 96, "Text",ExpressionUUID->"e24f074d-bc66-4559-9ea8-573c53066c28"],
Cell[CellGroupData[{
Cell[61369, 1613, 200, 4, 54, "Subsubsection",ExpressionUUID->"1cd1353c-993c-429e-b5a0-30b3b3a58623"],
Cell[CellGroupData[{
Cell[61594, 1621, 1355, 35, 113, "Input",ExpressionUUID->"0812b558-7a57-49fd-bc53-84cb4a450a06"],
Cell[62952, 1658, 1342, 34, 139, "Output",ExpressionUUID->"f2868eb2-02d8-4bf2-b79e-c298f5581c60"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64343, 1698, 161, 3, 54, "Subsubsection",ExpressionUUID->"a70e5b97-8824-4885-9afb-351fe089ae68"],
Cell[CellGroupData[{
Cell[64529, 1705, 2682, 70, 138, "Input",ExpressionUUID->"3a3f3ffd-0673-4a2f-a5c5-29c077bbb355"],
Cell[67214, 1777, 1389, 32, 139, "Output",ExpressionUUID->"cd368cd4-102c-448d-9307-c17c192d4bb6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68640, 1814, 360, 9, 36, "Input",ExpressionUUID->"d48a5246-5688-43ac-8e21-4d56d32399e1"],
Cell[69003, 1825, 652, 10, 41, "Output",ExpressionUUID->"728c953d-746f-4059-b3c7-49fb88c0bdad"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[69704, 1841, 153, 3, 54, "Subsubsection",ExpressionUUID->"aa7571f4-38ac-48ca-a86d-fad08a221a4d"],
Cell[CellGroupData[{
Cell[69882, 1848, 3564, 94, 146, "Input",ExpressionUUID->"31f9cd11-4e80-4e82-9bd5-86d17d4fd6b3"],
Cell[73449, 1944, 1506, 39, 139, "Output",ExpressionUUID->"28d65561-84e6-4d6d-b0f6-5b4214c9b1a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74992, 1988, 349, 9, 36, "Input",ExpressionUUID->"4c5547ae-d83b-4c55-927b-4a7895351682"],
Cell[75344, 1999, 685, 11, 41, "Output",ExpressionUUID->"012be9c0-96b3-4795-8ade-e4f7f0d98d94"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[76078, 2016, 158, 3, 54, "Subsubsection",ExpressionUUID->"29590f3e-c237-438c-b39f-e05a60eeb199"],
Cell[76239, 2021, 1129, 35, 42, "Text",ExpressionUUID->"28d717cd-75b3-4cde-8acc-aa0c1a06ba03"],
Cell[CellGroupData[{
Cell[77393, 2060, 371, 9, 62, "Input",ExpressionUUID->"5b53af24-b5e8-43ec-9750-3e1a96d9af26"],
Cell[77767, 2071, 894, 20, 41, "Output",ExpressionUUID->"5025f872-aba9-4d38-973d-82bc82b4bb80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78698, 2096, 410, 10, 62, "Input",ExpressionUUID->"896c9578-ca6f-435d-87da-9995ef23f5c3"],
Cell[79111, 2108, 916, 20, 41, "Output",ExpressionUUID->"9a7657e1-748f-440f-a281-32c8c1fef088"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80064, 2133, 598, 15, 62, "Input",ExpressionUUID->"574da12e-2b3c-4217-9b4a-cb0ddf6f73eb"],
Cell[80665, 2150, 849, 20, 41, "Output",ExpressionUUID->"27165fd7-0ee6-4c76-8eae-bf74a9bb56a6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[81575, 2177, 191, 3, 66, "Subsection",ExpressionUUID->"5eaa527f-5ad8-415f-b214-1ab9b1747945"],
Cell[CellGroupData[{
Cell[81791, 2184, 167, 3, 54, "Subsubsection",ExpressionUUID->"f8162de9-a5b1-425b-830f-2bdd023798b0"],
Cell[81961, 2189, 764, 20, 62, "Input",ExpressionUUID->"c1bd4282-b187-49e6-8876-8975827e7134"],
Cell[82728, 2211, 726, 19, 62, "Input",ExpressionUUID->"78beca7c-c10a-4cae-a404-43ebbc7b1806"],
Cell[83457, 2232, 996, 27, 87, "Input",ExpressionUUID->"e75eca47-5af4-4b68-953e-5d624fc439d3"],
Cell[84456, 2261, 951, 26, 87, "Input",ExpressionUUID->"5508ee7a-b41a-4c63-acb8-fe2ba545b263"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85444, 2292, 170, 3, 54, "Subsubsection",ExpressionUUID->"68b31e39-edd8-4ee7-87fd-07138919c9f2"],
Cell[85617, 2297, 1682, 48, 164, "Input",ExpressionUUID->"6e1bf00c-bba6-4e34-9f0d-deb67ef5b600"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87348, 2351, 177, 3, 66, "Subsection",ExpressionUUID->"5f1c62e1-b77e-4c32-a56d-7610cb11b4f2"],
Cell[87528, 2356, 1315, 40, 62, "Input",ExpressionUUID->"d78e5053-9a13-4c83-a5ab-c5fbc8be72d1"],
Cell[CellGroupData[{
Cell[88868, 2400, 2147, 57, 215, "Input",ExpressionUUID->"4674ef82-c45e-4bfe-b135-89ccf2cac2f7"],
Cell[91018, 2459, 1318, 44, 181, "Output",ExpressionUUID->"3b28f59c-a304-4001-8e24-9e2ec6dff581"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92373, 2508, 742, 21, 62, "Input",ExpressionUUID->"5cd9b317-3adb-4d47-bf5f-2e43b72f8136"],
Cell[93118, 2531, 3366, 122, 118, "Output",ExpressionUUID->"c588668d-4c89-4849-91d4-2b445bbd615b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96521, 2658, 402, 11, 36, "Input",ExpressionUUID->"b21a3ca8-0e1d-428b-bad2-43b6327b414b"],
Cell[96926, 2671, 1925, 59, 57, "Output",ExpressionUUID->"06cbd033-7118-444d-aec8-1950d4d6170e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98888, 2735, 295, 8, 36, "Input",ExpressionUUID->"1c8ae09c-c3ca-4d9f-aa08-a68093448c62"],
Cell[99186, 2745, 4086, 151, 113, "Output",ExpressionUUID->"93417fd6-7c52-408f-824e-a5201e781970"]
}, Open  ]]
}, Open  ]]
}
]
*)


